Developing the MeV potential of DUNE: Detailed considerations of muon-induced spallation and other backgrounds

The Deep Underground Neutrino Experiment (DUNE) could be revolutionary for MeV neutrino astrophysics, because of its huge detector volume, unique event reconstruction capabilities, and excellent sensitivity to the $\nu_e$ flavor. However, its backgrounds are not yet known. A major background is expected due to muon spallation of argon, which produces unstable isotopes that later beta decay. We present the first comprehensive study of MeV spallation backgrounds in argon, detailing isotope production mechanisms and decay properties, analyzing beta energy and time distributions, and proposing experimental cuts. We show that above a nominal detection threshold of 5-MeV electron energy, the most important backgrounds are --- surprisingly --- due to low-A isotopes, such as Li, Be, and B, even though high-A isotopes near argon are abundantly produced. We show that spallation backgrounds can be powerfully rejected by simple cuts, with clear paths for improvements. We compare these background rates to rates of possible MeV astrophysical neutrino signals in DUNE, including solar neutrinos (detailed in a companion paper [Capozzi et al. arXiv:1808.08232 [hep-ph]]), supernova burst neutrinos, and the diffuse supernova neutrino background. Further, to aid trigger strategies, in the Appendixes we quantify the rates of single and multiple MeV events due to spallation, radiogenic neutron capture, and other backgrounds, including through pileup. Our overall conclusion is that DUNE has high potential for MeV neutrino astrophysics, but reaching this potential requires new experimental initiatives.

==> anc/spallation_backgrounds.txt <==
#########################################################################################  
#				      Spallation rates (no energy smearing) 
#
#    E_lower          E_upper        Pre-cut  after-1st-step-cut  after-2nd-step-cut 
# 
#     [MeV]	       [MeV]		 [per MeV given 10 kton-day exposure]
#
#########################################################################################
    0.00000e+00     1.00000e-02     1.18420e+03     1.18420e+03     1.18420e+03
    1.00000e-02     2.00000e-02     1.33603e+03     1.33603e+03     1.33603e+03
    2.00000e-02     3.00000e-02     1.48786e+03     1.48786e+03     1.48786e+03
    3.00000e-02     4.00000e-02     1.63969e+03     1.63969e+03     1.63969e+03
    4.00000e-02     5.00000e-02     1.79152e+03     1.79152e+03     1.79152e+03
    5.00000e-02     6.00000e-02     1.94335e+03     1.94335e+03     1.94335e+03
    6.00000e-02     7.00000e-02     2.09519e+03     2.09519e+03     2.09519e+03
    7.00000e-02     8.00000e-02     2.23571e+03     2.23571e+03     2.23571e+03
    8.00000e-02     9.00000e-02     2.35992e+03     2.35992e+03     2.35992e+03
    9.00000e-02     1.00000e-01     2.48414e+03     2.48414e+03     2.48414e+03
    1.00000e-01     1.10000e-01     2.61278e+03     2.61278e+03     2.61278e+03
    1.10000e-01     1.20000e-01     2.77534e+03     2.77534e+03     2.77534e+03
    1.20000e-01     1.30000e-01     2.93790e+03     2.93790e+03     2.93790e+03
    1.30000e-01     1.40000e-01     3.10046e+03     3.10046e+03     3.10046e+03
    1.40000e-01     1.50000e-01     3.24960e+03     3.24960e+03     3.24961e+03
    1.50000e-01     1.60000e-01     3.35019e+03     3.35019e+03     3.35019e+03
    1.60000e-01     1.70000e-01     3.45078e+03     3.45078e+03     3.45078e+03
    1.70000e-01     1.80000e-01     3.55222e+03     3.55222e+03     3.55222e+03
    1.80000e-01     1.90000e-01     3.71860e+03     3.71860e+03     3.71860e+03
    1.90000e-01     2.00000e-01     3.88497e+03     3.88497e+03     3.88498e+03
    2.00000e-01     2.10000e-01     4.05135e+03     4.05135e+03     4.05135e+03
    2.10000e-01     2.20000e-01     4.21773e+03     4.21773e+03     4.21773e+03
    2.20000e-01     2.30000e-01     4.38410e+03     4.38410e+03     4.38410e+03
    2.30000e-01     2.40000e-01     4.55048e+03     4.55048e+03     4.55048e+03
    2.40000e-01     2.50000e-01     4.71685e+03     4.71685e+03     4.71685e+03
    2.50000e-01     2.60000e-01     4.88323e+03     4.88323e+03     4.88323e+03
    2.60000e-01     2.70000e-01     5.04960e+03     5.04960e+03     5.04961e+03
    2.70000e-01     2.80000e-01     5.21598e+03     5.21598e+03     5.21598e+03
    2.80000e-01     2.90000e-01     5.38235e+03     5.38235e+03     5.38236e+03
    2.90000e-01     3.00000e-01     5.54873e+03     5.54873e+03     5.54873e+03
    3.00000e-01     3.10000e-01     5.54636e+03     5.52797e+03     5.52609e+03
    3.10000e-01     3.20000e-01     5.43238e+03     5.38344e+03     5.37841e+03
    3.20000e-01     3.30000e-01     5.31840e+03     5.23890e+03     5.23073e+03
    3.30000e-01     3.40000e-01     5.20441e+03     5.09437e+03     5.08306e+03
    3.40000e-01     3.50000e-01     5.09043e+03     4.94983e+03     4.93538e+03
    3.50000e-01     3.60000e-01     4.97644e+03     4.80529e+03     4.78771e+03
    3.60000e-01     3.70000e-01     4.86246e+03     4.66076e+03     4.64003e+03
    3.70000e-01     3.80000e-01     4.74848e+03     4.51622e+03     4.49235e+03
    3.80000e-01     3.90000e-01     4.63449e+03     4.37169e+03     4.34468e+03
    3.90000e-01     4.00000e-01     4.52051e+03     4.22715e+03     4.19700e+03
    4.00000e-01     4.10000e-01     4.40652e+03     4.08261e+03     4.04933e+03
    4.10000e-01     4.20000e-01     4.29254e+03     3.93808e+03     3.90165e+03
    4.20000e-01     4.30000e-01     4.17856e+03     3.79354e+03     3.75397e+03
    4.30000e-01     4.40000e-01     4.06457e+03     3.67546e+03     3.60812e+03
    4.40000e-01     4.50000e-01     3.95059e+03     3.61002e+03     3.54406e+03
    4.50000e-01     4.60000e-01     3.83660e+03     3.54457e+03     3.48001e+03
    4.60000e-01     4.70000e-01     3.72262e+03     3.47913e+03     3.41596e+03
    4.70000e-01     4.80000e-01     3.60864e+03     3.41368e+03     3.35190e+03
    4.80000e-01     4.90000e-01     3.50163e+03     3.34824e+03     3.28785e+03
    4.90000e-01     5.00000e-01     3.41058e+03     3.28279e+03     3.22379e+03
    5.00000e-01     5.10000e-01     3.31953e+03     3.21734e+03     3.15974e+03
    5.10000e-01     5.20000e-01     3.22848e+03     3.15190e+03     3.09569e+03
    5.20000e-01     5.30000e-01     3.13743e+03     3.08645e+03     3.03163e+03
    5.30000e-01     5.40000e-01     3.04638e+03     3.02101e+03     2.96758e+03
    5.40000e-01     5.50000e-01     2.95534e+03     2.95556e+03     2.90352e+03
    5.50000e-01     5.60000e-01     2.86429e+03     2.89012e+03     2.83947e+03
    5.60000e-01     5.70000e-01     2.77324e+03     2.82467e+03     2.77542e+03
    5.70000e-01     5.80000e-01     2.68219e+03     2.75922e+03     2.71136e+03
    5.80000e-01     5.90000e-01     2.60232e+03     2.69378e+03     2.64731e+03
    5.90000e-01     6.00000e-01     2.54933e+03     2.62833e+03     2.58326e+03
    6.00000e-01     6.10000e-01     2.49633e+03     2.56289e+03     2.51920e+03
    6.10000e-01     6.20000e-01     2.44333e+03     2.49744e+03     2.45515e+03
    6.20000e-01     6.30000e-01     2.39034e+03     2.43200e+03     2.39109e+03
    6.30000e-01     6.40000e-01     2.33734e+03     2.36655e+03     2.32704e+03
    6.40000e-01     6.50000e-01     2.28435e+03     2.30111e+03     2.26299e+03
    6.50000e-01     6.60000e-01     2.23135e+03     2.23566e+03     2.19893e+03
    6.60000e-01     6.70000e-01     2.17836e+03     2.17021e+03     2.13488e+03
    6.70000e-01     6.80000e-01     2.12536e+03     2.10477e+03     2.07083e+03
    6.80000e-01     6.90000e-01     2.07237e+03     2.03932e+03     2.00677e+03
    6.90000e-01     7.00000e-01     2.01937e+03     1.97388e+03     1.94272e+03
    7.00000e-01     7.10000e-01     1.96638e+03     1.90843e+03     1.87866e+03
    7.10000e-01     7.20000e-01     1.91464e+03     1.84299e+03     1.81461e+03
    7.20000e-01     7.30000e-01     1.86886e+03     1.79145e+03     1.75142e+03
    7.30000e-01     7.40000e-01     1.82308e+03     1.75094e+03     1.71120e+03
    7.40000e-01     7.50000e-01     1.77730e+03     1.71043e+03     1.67097e+03
    7.50000e-01     7.60000e-01     1.73153e+03     1.66993e+03     1.63075e+03
    7.60000e-01     7.70000e-01     1.68575e+03     1.62942e+03     1.59053e+03
    7.70000e-01     7.80000e-01     1.63997e+03     1.58892e+03     1.55030e+03
    7.80000e-01     7.90000e-01     1.59419e+03     1.54841e+03     1.51008e+03
    7.90000e-01     8.00000e-01     1.54842e+03     1.50790e+03     1.46986e+03
    8.00000e-01     8.10000e-01     1.50264e+03     1.46740e+03     1.42963e+03
    8.10000e-01     8.20000e-01     1.45686e+03     1.42689e+03     1.38941e+03
    8.20000e-01     8.30000e-01     1.41020e+03     1.38639e+03     1.34919e+03
    8.30000e-01     8.40000e-01     1.36071e+03     1.34588e+03     1.30897e+03
    8.40000e-01     8.50000e-01     1.31123e+03     1.30537e+03     1.26874e+03
    8.50000e-01     8.60000e-01     1.26174e+03     1.26487e+03     1.22852e+03
    8.60000e-01     8.70000e-01     1.21226e+03     1.22436e+03     1.18830e+03
    8.70000e-01     8.80000e-01     1.16277e+03     1.18385e+03     1.14807e+03
    8.80000e-01     8.90000e-01     1.11329e+03     1.14335e+03     1.10785e+03
    8.90000e-01     9.00000e-01     1.06380e+03     1.10284e+03     1.06763e+03
    9.00000e-01     9.10000e-01     1.01432e+03     1.06234e+03     1.02740e+03
    9.10000e-01     9.20000e-01     9.64833e+02     1.02183e+03     9.87181e+02
    9.20000e-01     9.30000e-01     9.33032e+02     9.81325e+02     9.46958e+02
    9.30000e-01     9.40000e-01     9.05990e+02     9.40818e+02     9.06735e+02
    9.40000e-01     9.50000e-01     8.78948e+02     9.00312e+02     8.66512e+02
    9.50000e-01     9.60000e-01     8.51906e+02     8.59806e+02     8.26289e+02
    9.60000e-01     9.70000e-01     8.24863e+02     8.19300e+02     7.86066e+02
    9.70000e-01     9.80000e-01     7.97821e+02     7.78794e+02     7.45843e+02
    9.80000e-01     9.90000e-01     7.70779e+02     7.38288e+02     7.05620e+02
    9.90000e-01     1.00000e+00     7.43737e+02     6.97782e+02     6.65397e+02
    1.00000e+00     1.01000e+00     7.16694e+02     6.57276e+02     6.25174e+02
    1.01000e+00     1.02000e+00     6.91024e+02     6.35438e+02     5.86201e+02
    1.02000e+00     1.03000e+00     6.67387e+02     6.18847e+02     5.70640e+02
    1.03000e+00     1.04000e+00     6.43750e+02     6.02256e+02     5.55078e+02
    1.04000e+00     1.05000e+00     6.20113e+02     5.85665e+02     5.39517e+02
    1.05000e+00     1.06000e+00     5.96476e+02     5.69075e+02     5.23955e+02
    1.06000e+00     1.07000e+00     5.72839e+02     5.52484e+02     5.08394e+02
    1.07000e+00     1.08000e+00     5.49202e+02     5.35893e+02     4.92832e+02
    1.08000e+00     1.09000e+00     5.25565e+02     5.19302e+02     4.77271e+02
    1.09000e+00     1.10000e+00     5.01928e+02     5.02712e+02     4.61709e+02
    1.10000e+00     1.11000e+00     4.78291e+02     4.86121e+02     4.46148e+02
    1.11000e+00     1.12000e+00     4.54654e+02     4.69530e+02     4.30586e+02
    1.12000e+00     1.13000e+00     4.27163e+02     4.52939e+02     4.15025e+02
    1.13000e+00     1.14000e+00     3.97120e+02     4.36348e+02     3.99463e+02
    1.14000e+00     1.15000e+00     3.67077e+02     4.19758e+02     3.83902e+02
    1.15000e+00     1.16000e+00     3.37034e+02     4.03167e+02     3.68340e+02
    1.16000e+00     1.17000e+00     3.09846e+02     3.86576e+02     3.52779e+02
    1.17000e+00     1.18000e+00     2.98987e+02     3.69985e+02     3.37217e+02
    1.18000e+00     1.19000e+00     2.88129e+02     3.53395e+02     3.21656e+02
    1.19000e+00     1.20000e+00     2.77271e+02     3.36804e+02     3.06094e+02
    1.20000e+00     1.21000e+00     2.66413e+02     3.20213e+02     2.90532e+02
    1.21000e+00     1.22000e+00     2.55555e+02     3.03622e+02     2.74971e+02
    1.22000e+00     1.23000e+00     2.44697e+02     2.87031e+02     2.59409e+02
    1.23000e+00     1.24000e+00     2.33838e+02     2.70441e+02     2.43848e+02
    1.24000e+00     1.25000e+00     2.22980e+02     2.53850e+02     2.28286e+02
    1.25000e+00     1.26000e+00     2.12122e+02     2.37259e+02     2.12725e+02
    1.26000e+00     1.27000e+00     2.07922e+02     2.20668e+02     1.97163e+02
    1.27000e+00     1.28000e+00     2.03738e+02     2.04078e+02     1.81602e+02
    1.28000e+00     1.29000e+00     1.99554e+02     1.87487e+02     1.66040e+02
    1.29000e+00     1.30000e+00     1.95370e+02     1.70948e+02     1.50479e+02
    1.30000e+00     1.31000e+00     1.91187e+02     1.68716e+02     1.35805e+02
    1.31000e+00     1.32000e+00     1.87003e+02     1.66484e+02     1.33852e+02
    1.32000e+00     1.33000e+00     1.82819e+02     1.64253e+02     1.31898e+02
    1.33000e+00     1.34000e+00     1.78635e+02     1.62021e+02     1.29945e+02
    1.34000e+00     1.35000e+00     1.74451e+02     1.59790e+02     1.27992e+02
    1.35000e+00     1.36000e+00     1.70267e+02     1.57558e+02     1.26039e+02
    1.36000e+00     1.37000e+00     1.66083e+02     1.55326e+02     1.24086e+02
    1.37000e+00     1.38000e+00     1.61899e+02     1.53095e+02     1.22133e+02
    1.38000e+00     1.39000e+00     1.57715e+02     1.50863e+02     1.20180e+02
    1.39000e+00     1.40000e+00     1.53531e+02     1.48631e+02     1.18227e+02
    1.40000e+00     1.41000e+00     1.49840e+02     1.46400e+02     1.16273e+02
    1.41000e+00     1.42000e+00     1.47915e+02     1.44168e+02     1.14320e+02
    1.42000e+00     1.43000e+00     1.45989e+02     1.41937e+02     1.12367e+02
    1.43000e+00     1.44000e+00     1.44063e+02     1.39705e+02     1.10414e+02
    1.44000e+00     1.45000e+00     1.42138e+02     1.37473e+02     1.08461e+02
    1.45000e+00     1.46000e+00     1.40212e+02     1.35242e+02     1.06508e+02
    1.46000e+00     1.47000e+00     1.38287e+02     1.33010e+02     1.04555e+02
    1.47000e+00     1.48000e+00     1.36361e+02     1.30779e+02     1.02601e+02
    1.48000e+00     1.49000e+00     1.34435e+02     1.28547e+02     1.00648e+02
    1.49000e+00     1.50000e+00     1.32510e+02     1.26315e+02     9.86951e+01
    1.50000e+00     1.51000e+00     1.30584e+02     1.24084e+02     9.67420e+01
    1.51000e+00     1.52000e+00     1.28659e+02     1.21852e+02     9.47888e+01
    1.52000e+00     1.53000e+00     1.26733e+02     1.19620e+02     9.28357e+01
    1.53000e+00     1.54000e+00     1.24808e+02     1.17389e+02     9.08826e+01
    1.54000e+00     1.55000e+00     1.22882e+02     1.15157e+02     8.89294e+01
    1.55000e+00     1.56000e+00     1.20956e+02     1.12926e+02     8.69763e+01
    1.56000e+00     1.57000e+00     1.19031e+02     1.10694e+02     8.50231e+01
    1.57000e+00     1.58000e+00     1.17105e+02     1.08462e+02     8.30700e+01
    1.58000e+00     1.59000e+00     1.15180e+02     1.06440e+02     8.11169e+01
    1.59000e+00     1.60000e+00     1.13254e+02     1.05130e+02     7.92337e+01
    1.60000e+00     1.61000e+00     1.11329e+02     1.03820e+02     7.81586e+01
    1.61000e+00     1.62000e+00     1.09403e+02     1.02510e+02     7.70835e+01
    1.62000e+00     1.63000e+00     1.07477e+02     1.01200e+02     7.60084e+01
    1.63000e+00     1.64000e+00     1.06189e+02     9.98898e+01     7.49333e+01
    1.64000e+00     1.65000e+00     1.04901e+02     9.85799e+01     7.38582e+01
    1.65000e+00     1.66000e+00     1.03614e+02     9.72699e+01     7.27831e+01
    1.66000e+00     1.67000e+00     1.02326e+02     9.59600e+01     7.17080e+01
    1.67000e+00     1.68000e+00     1.01039e+02     9.46500e+01     7.06329e+01
    1.68000e+00     1.69000e+00     9.97511e+01     9.33400e+01     6.95578e+01
    1.69000e+00     1.70000e+00     9.84636e+01     9.20301e+01     6.84827e+01
    1.70000e+00     1.71000e+00     9.71761e+01     9.07201e+01     6.74076e+01
    1.71000e+00     1.72000e+00     9.58886e+01     8.94102e+01     6.63325e+01
    1.72000e+00     1.73000e+00     9.46011e+01     8.81002e+01     6.52574e+01
    1.73000e+00     1.74000e+00     9.33136e+01     8.67903e+01     6.41823e+01
    1.74000e+00     1.75000e+00     9.20261e+01     8.54803e+01     6.31072e+01
    1.75000e+00     1.76000e+00     9.07386e+01     8.41703e+01     6.20321e+01
    1.76000e+00     1.77000e+00     8.94511e+01     8.28604e+01     6.09570e+01
    1.77000e+00     1.78000e+00     8.81636e+01     8.15504e+01     5.98819e+01
    1.78000e+00     1.79000e+00     8.68761e+01     8.02405e+01     5.88068e+01
    1.79000e+00     1.80000e+00     8.55886e+01     7.89305e+01     5.77317e+01
    1.80000e+00     1.81000e+00     8.43011e+01     7.76206e+01     5.66566e+01
    1.81000e+00     1.82000e+00     8.30136e+01     7.63106e+01     5.55815e+01
    1.82000e+00     1.83000e+00     8.17261e+01     7.50006e+01     5.45064e+01
    1.83000e+00     1.84000e+00     8.04386e+01     7.36907e+01     5.34313e+01
    1.84000e+00     1.85000e+00     7.91512e+01     7.23807e+01     5.23562e+01
    1.85000e+00     1.86000e+00     7.78637e+01     7.10708e+01     5.12811e+01
    1.86000e+00     1.87000e+00     7.65762e+01     6.97608e+01     5.02060e+01
    1.87000e+00     1.88000e+00     7.52887e+01     6.88103e+01     4.91309e+01
    1.88000e+00     1.89000e+00     7.44214e+01     6.82999e+01     4.81198e+01
    1.89000e+00     1.90000e+00     7.38373e+01     6.77894e+01     4.77235e+01
    1.90000e+00     1.91000e+00     7.32533e+01     6.72789e+01     4.73272e+01
    1.91000e+00     1.92000e+00     7.26692e+01     6.67685e+01     4.69309e+01
    1.92000e+00     1.93000e+00     7.20852e+01     6.62580e+01     4.65346e+01
    1.93000e+00     1.94000e+00     7.15011e+01     6.57475e+01     4.61383e+01
    1.94000e+00     1.95000e+00     7.09171e+01     6.52371e+01     4.57420e+01
    1.95000e+00     1.96000e+00     7.03330e+01     6.47266e+01     4.53457e+01
    1.96000e+00     1.97000e+00     6.97489e+01     6.42162e+01     4.49494e+01
    1.97000e+00     1.98000e+00     6.91649e+01     6.37057e+01     4.45531e+01
    1.98000e+00     1.99000e+00     6.85808e+01     6.31952e+01     4.41568e+01
    1.99000e+00     2.00000e+00     6.79968e+01     6.26848e+01     4.37605e+01
    2.00000e+00     2.01000e+00     6.74127e+01     6.21743e+01     4.33642e+01
    2.01000e+00     2.02000e+00     6.68287e+01     6.16638e+01     4.29679e+01
    2.02000e+00     2.03000e+00     6.62446e+01     6.11534e+01     4.25716e+01
    2.03000e+00     2.04000e+00     6.56605e+01     6.06429e+01     4.21753e+01
    2.04000e+00     2.05000e+00     6.50765e+01     6.01324e+01     4.17790e+01
    2.05000e+00     2.06000e+00     6.44924e+01     5.96220e+01     4.13827e+01
    2.06000e+00     2.07000e+00     6.39084e+01     5.91115e+01     4.09864e+01
    2.07000e+00     2.08000e+00     6.33243e+01     5.86010e+01     4.05901e+01
    2.08000e+00     2.09000e+00     6.27402e+01     5.80906e+01     4.01938e+01
    2.09000e+00     2.10000e+00     6.21562e+01     5.75801e+01     3.97975e+01
    2.10000e+00     2.11000e+00     6.15721e+01     5.70697e+01     3.94012e+01
    2.11000e+00     2.12000e+00     6.09881e+01     5.65592e+01     3.90049e+01
    2.12000e+00     2.13000e+00     6.04040e+01     5.60487e+01     3.86086e+01
    2.13000e+00     2.14000e+00     5.98200e+01     5.55383e+01     3.82123e+01
    2.14000e+00     2.15000e+00     5.92359e+01     5.50278e+01     3.78160e+01
    2.15000e+00     2.16000e+00     5.86518e+01     5.45173e+01     3.74197e+01
    2.16000e+00     2.17000e+00     5.80678e+01     5.40903e+01     3.70234e+01
    2.17000e+00     2.18000e+00     5.74837e+01     5.37040e+01     3.66393e+01
    2.18000e+00     2.19000e+00     5.68997e+01     5.33176e+01     3.63553e+01
    2.19000e+00     2.20000e+00     5.63156e+01     5.29312e+01     3.60713e+01
    2.20000e+00     2.21000e+00     5.58888e+01     5.25448e+01     3.57873e+01
    2.21000e+00     2.22000e+00     5.55015e+01     5.21585e+01     3.55033e+01
    2.22000e+00     2.23000e+00     5.51142e+01     5.17721e+01     3.52193e+01
    2.23000e+00     2.24000e+00     5.47270e+01     5.13857e+01     3.49354e+01
    2.24000e+00     2.25000e+00     5.43397e+01     5.09994e+01     3.46514e+01
    2.25000e+00     2.26000e+00     5.39524e+01     5.06130e+01     3.43674e+01
    2.26000e+00     2.27000e+00     5.35651e+01     5.02266e+01     3.40834e+01
    2.27000e+00     2.28000e+00     5.31778e+01     4.98402e+01     3.37994e+01
    2.28000e+00     2.29000e+00     5.27906e+01     4.94539e+01     3.35154e+01
    2.29000e+00     2.30000e+00     5.24033e+01     4.90675e+01     3.32314e+01
    2.30000e+00     2.31000e+00     5.20160e+01     4.86811e+01     3.29474e+01
    2.31000e+00     2.32000e+00     5.16287e+01     4.82947e+01     3.26634e+01
    2.32000e+00     2.33000e+00     5.12415e+01     4.79084e+01     3.23795e+01
    2.33000e+00     2.34000e+00     5.08542e+01     4.75220e+01     3.20955e+01
    2.34000e+00     2.35000e+00     5.04669e+01     4.71356e+01     3.18115e+01
    2.35000e+00     2.36000e+00     5.00796e+01     4.67492e+01     3.15275e+01
    2.36000e+00     2.37000e+00     4.96924e+01     4.63629e+01     3.12435e+01
    2.37000e+00     2.38000e+00     4.93051e+01     4.59765e+01     3.09595e+01
    2.38000e+00     2.39000e+00     4.89178e+01     4.55901e+01     3.06755e+01
    2.39000e+00     2.40000e+00     4.85305e+01     4.52037e+01     3.03915e+01
    2.40000e+00     2.41000e+00     4.81433e+01     4.48174e+01     3.01076e+01
    2.41000e+00     2.42000e+00     4.77560e+01     4.44310e+01     2.98236e+01
    2.42000e+00     2.43000e+00     4.73687e+01     4.40446e+01     2.95396e+01
    2.43000e+00     2.44000e+00     4.69814e+01     4.36583e+01     2.92556e+01
    2.44000e+00     2.45000e+00     4.65942e+01     4.32719e+01     2.89716e+01
    2.45000e+00     2.46000e+00     4.62069e+01     4.29625e+01     2.86876e+01
    2.46000e+00     2.47000e+00     4.58196e+01     4.26622e+01     2.84138e+01
    2.47000e+00     2.48000e+00     4.54323e+01     4.23618e+01     2.82123e+01
    2.48000e+00     2.49000e+00     4.50451e+01     4.20614e+01     2.80108e+01
    2.49000e+00     2.50000e+00     4.46578e+01     4.17610e+01     2.78093e+01
    2.50000e+00     2.51000e+00     4.42705e+01     4.14606e+01     2.76078e+01
    2.51000e+00     2.52000e+00     4.38832e+01     4.11603e+01     2.74064e+01
    2.52000e+00     2.53000e+00     4.34959e+01     4.08599e+01     2.72049e+01
    2.53000e+00     2.54000e+00     4.31087e+01     4.05595e+01     2.70034e+01
    2.54000e+00     2.55000e+00     4.27214e+01     4.02591e+01     2.68019e+01
    2.55000e+00     2.56000e+00     4.24219e+01     3.99587e+01     2.66004e+01
    2.56000e+00     2.57000e+00     4.21429e+01     3.96584e+01     2.63989e+01
    2.57000e+00     2.58000e+00     4.18640e+01     3.93580e+01     2.61975e+01
    2.58000e+00     2.59000e+00     4.15850e+01     3.90576e+01     2.59960e+01
    2.59000e+00     2.60000e+00     4.13061e+01     3.87572e+01     2.57945e+01
    2.60000e+00     2.61000e+00     4.10271e+01     3.84569e+01     2.55930e+01
    2.61000e+00     2.62000e+00     4.07482e+01     3.81565e+01     2.53915e+01
    2.62000e+00     2.63000e+00     4.04692e+01     3.78561e+01     2.51900e+01
    2.63000e+00     2.64000e+00     4.01903e+01     3.75557e+01     2.49886e+01
    2.64000e+00     2.65000e+00     3.99113e+01     3.72553e+01     2.47871e+01
    2.65000e+00     2.66000e+00     3.96324e+01     3.69550e+01     2.45856e+01
    2.66000e+00     2.67000e+00     3.93535e+01     3.66546e+01     2.43841e+01
    2.67000e+00     2.68000e+00     3.90745e+01     3.63542e+01     2.41826e+01
    2.68000e+00     2.69000e+00     3.87956e+01     3.60538e+01     2.39811e+01
    2.69000e+00     2.70000e+00     3.85166e+01     3.57534e+01     2.37797e+01
    2.70000e+00     2.71000e+00     3.82377e+01     3.54531e+01     2.35782e+01
    2.71000e+00     2.72000e+00     3.79587e+01     3.51527e+01     2.33767e+01
    2.72000e+00     2.73000e+00     3.76798e+01     3.48523e+01     2.31752e+01
    2.73000e+00     2.74000e+00     3.74008e+01     3.45604e+01     2.29737e+01
    2.74000e+00     2.75000e+00     3.71219e+01     3.43314e+01     2.27722e+01
    2.75000e+00     2.76000e+00     3.68429e+01     3.41024e+01     2.25781e+01
    2.76000e+00     2.77000e+00     3.65640e+01     3.38733e+01     2.24297e+01
    2.77000e+00     2.78000e+00     3.62850e+01     3.36443e+01     2.22813e+01
    2.78000e+00     2.79000e+00     3.60061e+01     3.34153e+01     2.21330e+01
    2.79000e+00     2.80000e+00     3.57271e+01     3.31863e+01     2.19846e+01
    2.80000e+00     2.81000e+00     3.54482e+01     3.29573e+01     2.18363e+01
    2.81000e+00     2.82000e+00     3.51693e+01     3.27283e+01     2.16879e+01
    2.82000e+00     2.83000e+00     3.48903e+01     3.24992e+01     2.15396e+01
    2.83000e+00     2.84000e+00     3.46114e+01     3.22702e+01     2.13912e+01
    2.84000e+00     2.85000e+00     3.43324e+01     3.20412e+01     2.12429e+01
    2.85000e+00     2.86000e+00     3.40535e+01     3.18122e+01     2.10945e+01
    2.86000e+00     2.87000e+00     3.37745e+01     3.15832e+01     2.09461e+01
    2.87000e+00     2.88000e+00     3.34956e+01     3.13541e+01     2.07978e+01
    2.88000e+00     2.89000e+00     3.32166e+01     3.11251e+01     2.06494e+01
    2.89000e+00     2.90000e+00     3.29377e+01     3.08961e+01     2.05011e+01
    2.90000e+00     2.91000e+00     3.27132e+01     3.06671e+01     2.03527e+01
    2.91000e+00     2.92000e+00     3.25010e+01     3.04381e+01     2.02044e+01
    2.92000e+00     2.93000e+00     3.22889e+01     3.02091e+01     2.00560e+01
    2.93000e+00     2.94000e+00     3.20767e+01     2.99800e+01     1.99076e+01
    2.94000e+00     2.95000e+00     3.18645e+01     2.97510e+01     1.97593e+01
    2.95000e+00     2.96000e+00     3.16523e+01     2.95220e+01     1.96109e+01
    2.96000e+00     2.97000e+00     3.14401e+01     2.92930e+01     1.94626e+01
    2.97000e+00     2.98000e+00     3.12279e+01     2.90640e+01     1.93142e+01
    2.98000e+00     2.99000e+00     3.10157e+01     2.88349e+01     1.91659e+01
    2.99000e+00     3.00000e+00     3.08035e+01     2.86059e+01     1.90175e+01
    3.00000e+00     3.01000e+00     3.05913e+01     2.83769e+01     1.88692e+01
    3.01000e+00     3.02000e+00     3.03791e+01     2.81479e+01     1.87208e+01
    3.02000e+00     3.03000e+00     3.01670e+01     2.79322e+01     1.85724e+01
    3.03000e+00     3.04000e+00     2.99548e+01     2.77420e+01     1.84241e+01
    3.04000e+00     3.05000e+00     2.97426e+01     2.75518e+01     1.82788e+01
    3.05000e+00     3.06000e+00     2.95304e+01     2.73617e+01     1.81508e+01
    3.06000e+00     3.07000e+00     2.93182e+01     2.71715e+01     1.80228e+01
    3.07000e+00     3.08000e+00     2.91060e+01     2.69813e+01     1.78948e+01
    3.08000e+00     3.09000e+00     2.88938e+01     2.67912e+01     1.77668e+01
    3.09000e+00     3.10000e+00     2.86816e+01     2.66010e+01     1.76388e+01
    3.10000e+00     3.11000e+00     2.84694e+01     2.64109e+01     1.75108e+01
    3.11000e+00     3.12000e+00     2.82572e+01     2.62207e+01     1.73827e+01
    3.12000e+00     3.13000e+00     2.80451e+01     2.60305e+01     1.72547e+01
    3.13000e+00     3.14000e+00     2.78329e+01     2.58404e+01     1.71267e+01
    3.14000e+00     3.15000e+00     2.76207e+01     2.56502e+01     1.69987e+01
    3.15000e+00     3.16000e+00     2.74085e+01     2.54600e+01     1.68707e+01
    3.16000e+00     3.17000e+00     2.71963e+01     2.52699e+01     1.67427e+01
    3.17000e+00     3.18000e+00     2.69841e+01     2.50797e+01     1.66147e+01
    3.18000e+00     3.19000e+00     2.67719e+01     2.48896e+01     1.64867e+01
    3.19000e+00     3.20000e+00     2.65597e+01     2.46994e+01     1.63587e+01
    3.20000e+00     3.21000e+00     2.63475e+01     2.45092e+01     1.62306e+01
    3.21000e+00     3.22000e+00     2.61353e+01     2.43191e+01     1.61026e+01
    3.22000e+00     3.23000e+00     2.59232e+01     2.41289e+01     1.59746e+01
    3.23000e+00     3.24000e+00     2.57110e+01     2.39387e+01     1.58466e+01
    3.24000e+00     3.25000e+00     2.54988e+01     2.37486e+01     1.57186e+01
    3.25000e+00     3.26000e+00     2.53095e+01     2.35584e+01     1.55906e+01
    3.26000e+00     3.27000e+00     2.51253e+01     2.33683e+01     1.54626e+01
    3.27000e+00     3.28000e+00     2.49411e+01     2.31781e+01     1.53346e+01
    3.28000e+00     3.29000e+00     2.47568e+01     2.29879e+01     1.52066e+01
    3.29000e+00     3.30000e+00     2.45726e+01     2.27978e+01     1.50785e+01
    3.30000e+00     3.31000e+00     2.43883e+01     2.26076e+01     1.49505e+01
    3.31000e+00     3.32000e+00     2.42041e+01     2.24283e+01     1.48225e+01
    3.32000e+00     3.33000e+00     2.40198e+01     2.22573e+01     1.46945e+01
    3.33000e+00     3.34000e+00     2.38356e+01     2.20864e+01     1.45682e+01
    3.34000e+00     3.35000e+00     2.36513e+01     2.19154e+01     1.44506e+01
    3.35000e+00     3.36000e+00     2.34671e+01     2.17444e+01     1.43330e+01
    3.36000e+00     3.37000e+00     2.32829e+01     2.15735e+01     1.42154e+01
    3.37000e+00     3.38000e+00     2.30986e+01     2.14025e+01     1.40978e+01
    3.38000e+00     3.39000e+00     2.29144e+01     2.12315e+01     1.39802e+01
    3.39000e+00     3.40000e+00     2.27301e+01     2.10606e+01     1.38626e+01
    3.40000e+00     3.41000e+00     2.25459e+01     2.08896e+01     1.37450e+01
    3.41000e+00     3.42000e+00     2.23616e+01     2.07187e+01     1.36274e+01
    3.42000e+00     3.43000e+00     2.21774e+01     2.05477e+01     1.35098e+01
    3.43000e+00     3.44000e+00     2.19932e+01     2.03767e+01     1.33922e+01
    3.44000e+00     3.45000e+00     2.18089e+01     2.02058e+01     1.32746e+01
    3.45000e+00     3.46000e+00     2.16247e+01     2.00348e+01     1.31570e+01
    3.46000e+00     3.47000e+00     2.14404e+01     1.98638e+01     1.30394e+01
    3.47000e+00     3.48000e+00     2.12562e+01     1.96929e+01     1.29218e+01
    3.48000e+00     3.49000e+00     2.10719e+01     1.95219e+01     1.28042e+01
    3.49000e+00     3.50000e+00     2.08877e+01     1.93510e+01     1.26866e+01
    3.50000e+00     3.51000e+00     2.07034e+01     1.91800e+01     1.25690e+01
    3.51000e+00     3.52000e+00     2.05192e+01     1.90090e+01     1.24514e+01
    3.52000e+00     3.53000e+00     2.03350e+01     1.88381e+01     1.23338e+01
    3.53000e+00     3.54000e+00     2.01507e+01     1.86671e+01     1.22162e+01
    3.54000e+00     3.55000e+00     1.99665e+01     1.84961e+01     1.20986e+01
    3.55000e+00     3.56000e+00     1.97822e+01     1.83252e+01     1.19810e+01
    3.56000e+00     3.57000e+00     1.95980e+01     1.81542e+01     1.18634e+01
    3.57000e+00     3.58000e+00     1.94137e+01     1.79832e+01     1.17458e+01
    3.58000e+00     3.59000e+00     1.92295e+01     1.78123e+01     1.16282e+01
    3.59000e+00     3.60000e+00     1.90452e+01     1.76413e+01     1.15106e+01
    3.60000e+00     3.61000e+00     1.88693e+01     1.74739e+01     1.13930e+01
    3.61000e+00     3.62000e+00     1.86950e+01     1.73074e+01     1.12754e+01
    3.62000e+00     3.63000e+00     1.85207e+01     1.71409e+01     1.11579e+01
    3.63000e+00     3.64000e+00     1.83464e+01     1.69745e+01     1.10407e+01
    3.64000e+00     3.65000e+00     1.81720e+01     1.68080e+01     1.09234e+01
    3.65000e+00     3.66000e+00     1.79977e+01     1.66415e+01     1.08062e+01
    3.66000e+00     3.67000e+00     1.78234e+01     1.64750e+01     1.06889e+01
    3.67000e+00     3.68000e+00     1.76491e+01     1.63086e+01     1.05717e+01
    3.68000e+00     3.69000e+00     1.74748e+01     1.61421e+01     1.04545e+01
    3.69000e+00     3.70000e+00     1.73004e+01     1.59756e+01     1.03372e+01
    3.70000e+00     3.71000e+00     1.71261e+01     1.58092e+01     1.02200e+01
    3.71000e+00     3.72000e+00     1.69518e+01     1.56427e+01     1.01028e+01
    3.72000e+00     3.73000e+00     1.67775e+01     1.54762e+01     9.98552e+00
    3.73000e+00     3.74000e+00     1.66032e+01     1.53097e+01     9.86828e+00
    3.74000e+00     3.75000e+00     1.64288e+01     1.51433e+01     9.75104e+00
    3.75000e+00     3.76000e+00     1.62545e+01     1.49768e+01     9.63380e+00
    3.76000e+00     3.77000e+00     1.60802e+01     1.48103e+01     9.51657e+00
    3.77000e+00     3.78000e+00     1.59059e+01     1.46438e+01     9.39933e+00
    3.78000e+00     3.79000e+00     1.57316e+01     1.44774e+01     9.28209e+00
    3.79000e+00     3.80000e+00     1.55573e+01     1.43109e+01     9.16485e+00
    3.80000e+00     3.81000e+00     1.53829e+01     1.41444e+01     9.04761e+00
    3.81000e+00     3.82000e+00     1.52086e+01     1.39779e+01     8.93037e+00
    3.82000e+00     3.83000e+00     1.50343e+01     1.38115e+01     8.81314e+00
    3.83000e+00     3.84000e+00     1.48600e+01     1.36450e+01     8.69590e+00
    3.84000e+00     3.85000e+00     1.46857e+01     1.34785e+01     8.57866e+00
    3.85000e+00     3.86000e+00     1.45113e+01     1.33120e+01     8.46142e+00
    3.86000e+00     3.87000e+00     1.43370e+01     1.31456e+01     8.34418e+00
    3.87000e+00     3.88000e+00     1.41627e+01     1.29791e+01     8.22695e+00
    3.88000e+00     3.89000e+00     1.39884e+01     1.28127e+01     8.10971e+00
    3.89000e+00     3.90000e+00     1.38141e+01     1.26575e+01     7.99247e+00
    3.90000e+00     3.91000e+00     1.36487e+01     1.25022e+01     7.87523e+00
    3.91000e+00     3.92000e+00     1.34883e+01     1.23469e+01     7.75947e+00
    3.92000e+00     3.93000e+00     1.33279e+01     1.21917e+01     7.64978e+00
    3.93000e+00     3.94000e+00     1.31675e+01     1.20364e+01     7.54010e+00
    3.94000e+00     3.95000e+00     1.30071e+01     1.18812e+01     7.43042e+00
    3.95000e+00     3.96000e+00     1.28467e+01     1.17259e+01     7.32074e+00
    3.96000e+00     3.97000e+00     1.26863e+01     1.15706e+01     7.21106e+00
    3.97000e+00     3.98000e+00     1.25259e+01     1.14154e+01     7.10138e+00
    3.98000e+00     3.99000e+00     1.23655e+01     1.12601e+01     6.99169e+00
    3.99000e+00     4.00000e+00     1.22051e+01     1.11048e+01     6.88201e+00
    4.00000e+00     4.01000e+00     1.20448e+01     1.09496e+01     6.77233e+00
    4.01000e+00     4.02000e+00     1.18844e+01     1.07943e+01     6.66265e+00
    4.02000e+00     4.03000e+00     1.17240e+01     1.06390e+01     6.55297e+00
    4.03000e+00     4.04000e+00     1.15636e+01     1.04838e+01     6.44329e+00
    4.04000e+00     4.05000e+00     1.14032e+01     1.03285e+01     6.33360e+00
    4.05000e+00     4.06000e+00     1.12428e+01     1.01733e+01     6.22392e+00
    4.06000e+00     4.07000e+00     1.10824e+01     1.00180e+01     6.11424e+00
    4.07000e+00     4.08000e+00     1.09220e+01     9.86273e+00     6.00456e+00
    4.08000e+00     4.09000e+00     1.07616e+01     9.70747e+00     5.89488e+00
    4.09000e+00     4.10000e+00     1.06012e+01     9.55220e+00     5.78520e+00
    4.10000e+00     4.11000e+00     1.04408e+01     9.39694e+00     5.67551e+00
    4.11000e+00     4.12000e+00     1.02804e+01     9.24168e+00     5.56583e+00
    4.12000e+00     4.13000e+00     1.01200e+01     9.08641e+00     5.45615e+00
    4.13000e+00     4.14000e+00     9.95961e+00     8.93115e+00     5.34647e+00
    4.14000e+00     4.15000e+00     9.81194e+00     8.77588e+00     5.23679e+00
    4.15000e+00     4.16000e+00     9.66694e+00     8.62062e+00     5.12710e+00
    4.16000e+00     4.17000e+00     9.52194e+00     8.46536e+00     5.01742e+00
    4.17000e+00     4.18000e+00     9.37694e+00     8.31676e+00     4.90774e+00
    4.18000e+00     4.19000e+00     9.23193e+00     8.19002e+00     4.79806e+00
    4.19000e+00     4.20000e+00     9.08693e+00     8.06327e+00     4.68838e+00
    4.20000e+00     4.21000e+00     8.94193e+00     7.93653e+00     4.58308e+00
    4.21000e+00     4.22000e+00     8.79693e+00     7.80979e+00     4.49425e+00
    4.22000e+00     4.23000e+00     8.65193e+00     7.68304e+00     4.40542e+00
    4.23000e+00     4.24000e+00     8.50693e+00     7.55630e+00     4.31659e+00
    4.24000e+00     4.25000e+00     8.36193e+00     7.42956e+00     4.22777e+00
    4.25000e+00     4.26000e+00     8.21693e+00     7.30281e+00     4.13894e+00
    4.26000e+00     4.27000e+00     8.07193e+00     7.17607e+00     4.05011e+00
    4.27000e+00     4.28000e+00     7.92693e+00     7.04933e+00     3.96128e+00
    4.28000e+00     4.29000e+00     7.78193e+00     6.92258e+00     3.87246e+00
    4.29000e+00     4.30000e+00     7.63693e+00     6.79584e+00     3.78363e+00
    4.30000e+00     4.31000e+00     7.49193e+00     6.66909e+00     3.69480e+00
    4.31000e+00     4.32000e+00     7.34692e+00     6.54235e+00     3.60597e+00
    4.32000e+00     4.33000e+00     7.20192e+00     6.41561e+00     3.51715e+00
    4.33000e+00     4.34000e+00     7.05692e+00     6.28886e+00     3.42832e+00
    4.34000e+00     4.35000e+00     6.91974e+00     6.16212e+00     3.33949e+00
    4.35000e+00     4.36000e+00     6.81257e+00     6.03538e+00     3.25066e+00
    4.36000e+00     4.37000e+00     6.70540e+00     5.90863e+00     3.16184e+00
    4.37000e+00     4.38000e+00     6.59823e+00     5.78189e+00     3.07301e+00
    4.38000e+00     4.39000e+00     6.49107e+00     5.65514e+00     2.98418e+00
    4.39000e+00     4.40000e+00     6.38390e+00     5.52840e+00     2.89536e+00
    4.40000e+00     4.41000e+00     6.27673e+00     5.40166e+00     2.80653e+00
    4.41000e+00     4.42000e+00     6.16956e+00     5.27491e+00     2.71770e+00
    4.42000e+00     4.43000e+00     6.06239e+00     5.14817e+00     2.62887e+00
    4.43000e+00     4.44000e+00     5.95523e+00     5.02143e+00     2.54005e+00
    4.44000e+00     4.45000e+00     5.84806e+00     4.89468e+00     2.45122e+00
    4.45000e+00     4.46000e+00     5.74089e+00     4.76794e+00     2.36239e+00
    4.46000e+00     4.47000e+00     5.63372e+00     4.66097e+00     2.27356e+00
    4.47000e+00     4.48000e+00     5.52655e+00     4.57751e+00     2.18474e+00
    4.48000e+00     4.49000e+00     5.41939e+00     4.49406e+00     2.09591e+00
    4.49000e+00     4.50000e+00     5.31222e+00     4.41060e+00     2.01519e+00
    4.50000e+00     4.51000e+00     5.20505e+00     4.32714e+00     1.96243e+00
    4.51000e+00     4.52000e+00     5.09788e+00     4.24369e+00     1.90968e+00
    4.52000e+00     4.53000e+00     4.99786e+00     4.16023e+00     1.85693e+00
    4.53000e+00     4.54000e+00     4.90008e+00     4.07677e+00     1.80418e+00
    4.54000e+00     4.55000e+00     4.80229e+00     3.99331e+00     1.75143e+00
    4.55000e+00     4.56000e+00     4.70451e+00     3.90986e+00     1.69868e+00
    4.56000e+00     4.57000e+00     4.60672e+00     3.82640e+00     1.64593e+00
    4.57000e+00     4.58000e+00     4.50894e+00     3.74294e+00     1.59318e+00
    4.58000e+00     4.59000e+00     4.41115e+00     3.65949e+00     1.54042e+00
    4.59000e+00     4.60000e+00     4.31337e+00     3.57603e+00     1.48767e+00
    4.60000e+00     4.61000e+00     4.21558e+00     3.49257e+00     1.43492e+00
    4.61000e+00     4.62000e+00     4.11780e+00     3.40912e+00     1.38217e+00
    4.62000e+00     4.63000e+00     4.02001e+00     3.32566e+00     1.32942e+00
    4.63000e+00     4.64000e+00     3.92223e+00     3.24220e+00     1.27667e+00
    4.64000e+00     4.65000e+00     3.82445e+00     3.15875e+00     1.22392e+00
    4.65000e+00     4.66000e+00     3.72666e+00     3.07529e+00     1.17117e+00
    4.66000e+00     4.67000e+00     3.62888e+00     2.99183e+00     1.11841e+00
    4.67000e+00     4.68000e+00     3.54915e+00     2.90837e+00     1.06566e+00
    4.68000e+00     4.69000e+00     3.50761e+00     2.82492e+00     1.01291e+00
    4.69000e+00     4.70000e+00     3.46608e+00     2.74146e+00     9.60160e-01
    4.70000e+00     4.71000e+00     3.42454e+00     2.65800e+00     9.07409e-01
    4.71000e+00     4.72000e+00     3.38301e+00     2.57455e+00     8.54658e-01
    4.72000e+00     4.73000e+00     3.34147e+00     2.49109e+00     8.01907e-01
    4.73000e+00     4.74000e+00     3.29994e+00     2.40763e+00     7.49155e-01
    4.74000e+00     4.75000e+00     3.25840e+00     2.32418e+00     6.96404e-01
    4.75000e+00     4.76000e+00     3.21686e+00     2.27660e+00     6.43652e-01
    4.76000e+00     4.77000e+00     3.17533e+00     2.24592e+00     5.90900e-01
    4.77000e+00     4.78000e+00     3.13379e+00     2.21524e+00     5.38147e-01
    4.78000e+00     4.79000e+00     3.09226e+00     2.18456e+00     4.95316e-01
    4.79000e+00     4.80000e+00     3.05072e+00     2.15389e+00     4.84052e-01
    4.80000e+00     4.81000e+00     3.00918e+00     2.12321e+00     4.72788e-01
    4.81000e+00     4.82000e+00     2.96765e+00     2.09253e+00     4.61524e-01
    4.82000e+00     4.83000e+00     2.92611e+00     2.06185e+00     4.50260e-01
    4.83000e+00     4.84000e+00     2.88458e+00     2.03117e+00     4.38996e-01
    4.84000e+00     4.85000e+00     2.84304e+00     2.00049e+00     4.27732e-01
    4.85000e+00     4.86000e+00     2.80151e+00     1.96981e+00     4.16468e-01
    4.86000e+00     4.87000e+00     2.75997e+00     1.93913e+00     4.05204e-01
    4.87000e+00     4.88000e+00     2.71843e+00     1.90845e+00     3.93940e-01
    4.88000e+00     4.89000e+00     2.67690e+00     1.87778e+00     3.82676e-01
    4.89000e+00     4.90000e+00     2.63536e+00     1.84710e+00     3.71412e-01
    4.90000e+00     4.91000e+00     2.59383e+00     1.81642e+00     3.60148e-01
    4.91000e+00     4.92000e+00     2.55474e+00     1.78574e+00     3.48884e-01
    4.92000e+00     4.93000e+00     2.53601e+00     1.75506e+00     3.37620e-01
    4.93000e+00     4.94000e+00     2.51729e+00     1.72438e+00     3.26356e-01
    4.94000e+00     4.95000e+00     2.49857e+00     1.69370e+00     3.15092e-01
    4.95000e+00     4.96000e+00     2.47984e+00     1.66302e+00     3.03827e-01
    4.96000e+00     4.97000e+00     2.46112e+00     1.63235e+00     2.92563e-01
    4.97000e+00     4.98000e+00     2.44240e+00     1.60167e+00     2.81299e-01
    4.98000e+00     4.99000e+00     2.42367e+00     1.57099e+00     2.70035e-01
    4.99000e+00     5.00000e+00     2.40495e+00     1.54031e+00     2.58771e-01
    5.00000e+00     5.01000e+00     2.38623e+00     1.50963e+00     2.47507e-01
    5.01000e+00     5.02000e+00     2.36750e+00     1.47895e+00     2.36243e-01
    5.02000e+00     5.03000e+00     2.34878e+00     1.44827e+00     2.24979e-01
    5.03000e+00     5.04000e+00     2.33006e+00     1.41759e+00     2.13715e-01
    5.04000e+00     5.05000e+00     2.31133e+00     1.40583e+00     2.02449e-01
    5.05000e+00     5.06000e+00     2.29261e+00     1.39611e+00     1.91182e-01
    5.06000e+00     5.07000e+00     2.27388e+00     1.38638e+00     1.79915e-01
    5.07000e+00     5.08000e+00     2.25516e+00     1.37665e+00     1.71061e-01
    5.08000e+00     5.09000e+00     2.23644e+00     1.36693e+00     1.69306e-01
    5.09000e+00     5.10000e+00     2.21771e+00     1.35720e+00     1.67550e-01
    5.10000e+00     5.11000e+00     2.19899e+00     1.34747e+00     1.65795e-01
    5.11000e+00     5.12000e+00     2.18027e+00     1.33775e+00     1.64039e-01
    5.12000e+00     5.13000e+00     2.16154e+00     1.32802e+00     1.62284e-01
    5.13000e+00     5.14000e+00     2.14282e+00     1.31829e+00     1.60528e-01
    5.14000e+00     5.15000e+00     2.12410e+00     1.30857e+00     1.58773e-01
    5.15000e+00     5.16000e+00     2.10537e+00     1.29884e+00     1.57017e-01
    5.16000e+00     5.17000e+00     2.08665e+00     1.28911e+00     1.55262e-01
    5.17000e+00     5.18000e+00     2.06793e+00     1.27939e+00     1.53507e-01
    5.18000e+00     5.19000e+00     2.04920e+00     1.26966e+00     1.51751e-01
    5.19000e+00     5.20000e+00     2.03048e+00     1.25993e+00     1.49996e-01
    5.20000e+00     5.21000e+00     2.01176e+00     1.25021e+00     1.48240e-01
    5.21000e+00     5.22000e+00     1.99303e+00     1.24048e+00     1.46485e-01
    5.22000e+00     5.23000e+00     1.98577e+00     1.23075e+00     1.44729e-01
    5.23000e+00     5.24000e+00     1.97989e+00     1.22103e+00     1.42974e-01
    5.24000e+00     5.25000e+00     1.97401e+00     1.21130e+00     1.41218e-01
    5.25000e+00     5.26000e+00     1.96812e+00     1.20157e+00     1.39463e-01
    5.26000e+00     5.27000e+00     1.96224e+00     1.19185e+00     1.37708e-01
    5.27000e+00     5.28000e+00     1.95635e+00     1.18212e+00     1.35952e-01
    5.28000e+00     5.29000e+00     1.95047e+00     1.17239e+00     1.34197e-01
    5.29000e+00     5.30000e+00     1.94459e+00     1.16267e+00     1.32441e-01
    5.30000e+00     5.31000e+00     1.93870e+00     1.15294e+00     1.30686e-01
    5.31000e+00     5.32000e+00     1.93282e+00     1.14321e+00     1.28930e-01
    5.32000e+00     5.33000e+00     1.92694e+00     1.13426e+00     1.27175e-01
    5.33000e+00     5.34000e+00     1.92105e+00     1.13066e+00     1.25416e-01
    5.34000e+00     5.35000e+00     1.91517e+00     1.12705e+00     1.23658e-01
    5.35000e+00     5.36000e+00     1.90928e+00     1.12345e+00     1.21900e-01
    5.36000e+00     5.37000e+00     1.90340e+00     1.11985e+00     1.20345e-01
    5.37000e+00     5.38000e+00     1.89752e+00     1.11625e+00     1.19344e-01
    5.38000e+00     5.39000e+00     1.89163e+00     1.11265e+00     1.18342e-01
    5.39000e+00     5.40000e+00     1.88575e+00     1.10905e+00     1.17341e-01
    5.40000e+00     5.41000e+00     1.87987e+00     1.10544e+00     1.16340e-01
    5.41000e+00     5.42000e+00     1.87398e+00     1.10184e+00     1.15338e-01
    5.42000e+00     5.43000e+00     1.86810e+00     1.09824e+00     1.14337e-01
    5.43000e+00     5.44000e+00     1.86221e+00     1.09464e+00     1.13336e-01
    5.44000e+00     5.45000e+00     1.85633e+00     1.09104e+00     1.12334e-01
    5.45000e+00     5.46000e+00     1.85045e+00     1.08744e+00     1.11333e-01
    5.46000e+00     5.47000e+00     1.84456e+00     1.08384e+00     1.10332e-01
    5.47000e+00     5.48000e+00     1.83868e+00     1.08023e+00     1.09330e-01
    5.48000e+00     5.49000e+00     1.83280e+00     1.07663e+00     1.08329e-01
    5.49000e+00     5.50000e+00     1.82691e+00     1.07303e+00     1.07328e-01
    5.50000e+00     5.51000e+00     1.82103e+00     1.06943e+00     1.06326e-01
    5.51000e+00     5.52000e+00     1.81515e+00     1.06583e+00     1.05325e-01
    5.52000e+00     5.53000e+00     1.80926e+00     1.06223e+00     1.04324e-01
    5.53000e+00     5.54000e+00     1.80338e+00     1.05862e+00     1.03322e-01
    5.54000e+00     5.55000e+00     1.79749e+00     1.05502e+00     1.02321e-01
    5.55000e+00     5.56000e+00     1.79161e+00     1.05142e+00     1.01320e-01
    5.56000e+00     5.57000e+00     1.78573e+00     1.04782e+00     1.00318e-01
    5.57000e+00     5.58000e+00     1.78229e+00     1.04422e+00     9.93171e-02
    5.58000e+00     5.59000e+00     1.77926e+00     1.04062e+00     9.83158e-02
    5.59000e+00     5.60000e+00     1.77623e+00     1.03701e+00     9.73145e-02
    5.60000e+00     5.61000e+00     1.77320e+00     1.03341e+00     9.63131e-02
    5.61000e+00     5.62000e+00     1.77017e+00     1.03008e+00     9.53109e-02
    5.62000e+00     5.63000e+00     1.76715e+00     1.02725e+00     9.43070e-02
    5.63000e+00     5.64000e+00     1.76412e+00     1.02443e+00     9.33031e-02
    5.64000e+00     5.65000e+00     1.76109e+00     1.02160e+00     9.22993e-02
    5.65000e+00     5.66000e+00     1.75806e+00     1.01877e+00     9.13703e-02
    5.66000e+00     5.67000e+00     1.75503e+00     1.01595e+00     9.06316e-02
    5.67000e+00     5.68000e+00     1.75200e+00     1.01312e+00     8.98928e-02
    5.68000e+00     5.69000e+00     1.74897e+00     1.01029e+00     8.91541e-02
    5.69000e+00     5.70000e+00     1.74595e+00     1.00746e+00     8.84153e-02
    5.70000e+00     5.71000e+00     1.74292e+00     1.00464e+00     8.76765e-02
    5.71000e+00     5.72000e+00     1.73989e+00     1.00181e+00     8.69378e-02
    5.72000e+00     5.73000e+00     1.73686e+00     9.98983e-01     8.61990e-02
    5.73000e+00     5.74000e+00     1.73383e+00     9.96156e-01     8.54603e-02
    5.74000e+00     5.75000e+00     1.73080e+00     9.93329e-01     8.47215e-02
    5.75000e+00     5.76000e+00     1.72777e+00     9.90502e-01     8.39828e-02
    5.76000e+00     5.77000e+00     1.72475e+00     9.87675e-01     8.32440e-02
    5.77000e+00     5.78000e+00     1.72172e+00     9.84848e-01     8.25053e-02
    5.78000e+00     5.79000e+00     1.71869e+00     9.82021e-01     8.17665e-02
    5.79000e+00     5.80000e+00     1.71566e+00     9.79193e-01     8.10278e-02
    5.80000e+00     5.81000e+00     1.71263e+00     9.76366e-01     8.02890e-02
    5.81000e+00     5.82000e+00     1.70960e+00     9.73539e-01     7.95503e-02
    5.82000e+00     5.83000e+00     1.70658e+00     9.70712e-01     7.88115e-02
    5.83000e+00     5.84000e+00     1.70355e+00     9.67885e-01     7.80727e-02
    5.84000e+00     5.85000e+00     1.70052e+00     9.65058e-01     7.73340e-02
    5.85000e+00     5.86000e+00     1.69749e+00     9.62231e-01     7.65952e-02
    5.86000e+00     5.87000e+00     1.69446e+00     9.59404e-01     7.58565e-02
    5.87000e+00     5.88000e+00     1.69143e+00     9.56577e-01     7.51177e-02
    5.88000e+00     5.89000e+00     1.68840e+00     9.53749e-01     7.43790e-02
    5.89000e+00     5.90000e+00     1.68538e+00     9.50922e-01     7.36402e-02
    5.90000e+00     5.91000e+00     1.68235e+00     9.48428e-01     7.29001e-02
    5.91000e+00     5.92000e+00     1.67932e+00     9.46182e-01     7.21590e-02
    5.92000e+00     5.93000e+00     1.67663e+00     9.43937e-01     7.14178e-02
    5.93000e+00     5.94000e+00     1.67402e+00     9.41691e-01     7.06767e-02
    5.94000e+00     5.95000e+00     1.67141e+00     9.39446e-01     6.99869e-02
    5.95000e+00     5.96000e+00     1.66881e+00     9.37200e-01     6.94185e-02
    5.96000e+00     5.97000e+00     1.66620e+00     9.34954e-01     6.88502e-02
    5.97000e+00     5.98000e+00     1.66359e+00     9.32709e-01     6.82818e-02
    5.98000e+00     5.99000e+00     1.66098e+00     9.30463e-01     6.77135e-02
    5.99000e+00     6.00000e+00     1.65838e+00     9.28218e-01     6.71451e-02
    6.00000e+00     6.01000e+00     1.65577e+00     9.25972e-01     6.65768e-02
    6.01000e+00     6.02000e+00     1.65316e+00     9.23727e-01     6.60084e-02
    6.02000e+00     6.03000e+00     1.65055e+00     9.21481e-01     6.54401e-02
    6.03000e+00     6.04000e+00     1.64795e+00     9.19236e-01     6.48718e-02
    6.04000e+00     6.05000e+00     1.64534e+00     9.16990e-01     6.43034e-02
    6.05000e+00     6.06000e+00     1.64273e+00     9.14745e-01     6.37351e-02
    6.06000e+00     6.07000e+00     1.64012e+00     9.12499e-01     6.31667e-02
    6.07000e+00     6.08000e+00     1.63752e+00     9.10253e-01     6.25984e-02
    6.08000e+00     6.09000e+00     1.63491e+00     9.08008e-01     6.20300e-02
    6.09000e+00     6.10000e+00     1.63230e+00     9.05762e-01     6.14617e-02
    6.10000e+00     6.11000e+00     1.62970e+00     9.03517e-01     6.08933e-02
    6.11000e+00     6.12000e+00     1.62709e+00     9.01271e-01     6.03250e-02
    6.12000e+00     6.13000e+00     1.62448e+00     8.99026e-01     5.97566e-02
    6.13000e+00     6.14000e+00     1.62187e+00     8.96780e-01     5.91883e-02
    6.14000e+00     6.15000e+00     1.61927e+00     8.94535e-01     5.86199e-02
    6.15000e+00     6.16000e+00     1.61666e+00     8.92289e-01     5.80516e-02
    6.16000e+00     6.17000e+00     1.61405e+00     8.90043e-01     5.74833e-02
    6.17000e+00     6.18000e+00     1.61144e+00     8.87798e-01     5.69149e-02
    6.18000e+00     6.19000e+00     1.60884e+00     8.85552e-01     5.63466e-02
    6.19000e+00     6.20000e+00     1.60623e+00     8.83206e-01     5.57765e-02
    6.20000e+00     6.21000e+00     1.60362e+00     8.80833e-01     5.52060e-02
    6.21000e+00     6.22000e+00     1.60101e+00     8.78461e-01     5.46354e-02
    6.22000e+00     6.23000e+00     1.59841e+00     8.76088e-01     5.40649e-02
    6.23000e+00     6.24000e+00     1.59580e+00     8.73716e-01     5.35159e-02
    6.24000e+00     6.25000e+00     1.59319e+00     8.71343e-01     5.30146e-02
    6.25000e+00     6.26000e+00     1.59058e+00     8.68971e-01     5.25133e-02
    6.26000e+00     6.27000e+00     1.58798e+00     8.66598e-01     5.20120e-02
    6.27000e+00     6.28000e+00     1.58517e+00     8.64226e-01     5.15107e-02
    6.28000e+00     6.29000e+00     1.58231e+00     8.61853e-01     5.10094e-02
    6.29000e+00     6.30000e+00     1.57945e+00     8.59480e-01     5.05081e-02
    6.30000e+00     6.31000e+00     1.57658e+00     8.57108e-01     5.00068e-02
    6.31000e+00     6.32000e+00     1.57372e+00     8.54735e-01     4.95055e-02
    6.32000e+00     6.33000e+00     1.57086e+00     8.52363e-01     4.90042e-02
    6.33000e+00     6.34000e+00     1.56799e+00     8.49990e-01     4.85029e-02
    6.34000e+00     6.35000e+00     1.56513e+00     8.47618e-01     4.80016e-02
    6.35000e+00     6.36000e+00     1.56227e+00     8.45245e-01     4.75003e-02
    6.36000e+00     6.37000e+00     1.55940e+00     8.42873e-01     4.69990e-02
    6.37000e+00     6.38000e+00     1.55654e+00     8.40500e-01     4.64976e-02
    6.38000e+00     6.39000e+00     1.55368e+00     8.38128e-01     4.59963e-02
    6.39000e+00     6.40000e+00     1.55081e+00     8.35755e-01     4.54950e-02
    6.40000e+00     6.41000e+00     1.54795e+00     8.33382e-01     4.49937e-02
    6.41000e+00     6.42000e+00     1.54509e+00     8.31010e-01     4.44924e-02
    6.42000e+00     6.43000e+00     1.54222e+00     8.28637e-01     4.39911e-02
    6.43000e+00     6.44000e+00     1.53936e+00     8.26265e-01     4.34898e-02
    6.44000e+00     6.45000e+00     1.53650e+00     8.23892e-01     4.29885e-02
    6.45000e+00     6.46000e+00     1.53363e+00     8.21520e-01     4.24872e-02
    6.46000e+00     6.47000e+00     1.53077e+00     8.19147e-01     4.19859e-02
    6.47000e+00     6.48000e+00     1.52791e+00     8.16777e-01     4.14845e-02
    6.48000e+00     6.49000e+00     1.52504e+00     8.14524e-01     4.09813e-02
    6.49000e+00     6.50000e+00     1.52218e+00     8.12271e-01     4.04780e-02
    6.50000e+00     6.51000e+00     1.51932e+00     8.10018e-01     3.99748e-02
    6.51000e+00     6.52000e+00     1.51645e+00     8.07765e-01     3.94715e-02
    6.52000e+00     6.53000e+00     1.51359e+00     8.05512e-01     3.89846e-02
    6.53000e+00     6.54000e+00     1.51073e+00     8.03259e-01     3.85316e-02
    6.54000e+00     6.55000e+00     1.50786e+00     8.01006e-01     3.80786e-02
    6.55000e+00     6.56000e+00     1.50500e+00     7.98753e-01     3.76256e-02
    6.56000e+00     6.57000e+00     1.50214e+00     7.96500e-01     3.71726e-02
    6.57000e+00     6.58000e+00     1.49927e+00     7.94247e-01     3.67196e-02
    6.58000e+00     6.59000e+00     1.49641e+00     7.91994e-01     3.62667e-02
    6.59000e+00     6.60000e+00     1.49355e+00     7.89741e-01     3.58137e-02
    6.60000e+00     6.61000e+00     1.49068e+00     7.87488e-01     3.53607e-02
    6.61000e+00     6.62000e+00     1.48782e+00     7.85235e-01     3.49077e-02
    6.62000e+00     6.63000e+00     1.48490e+00     7.82983e-01     3.44547e-02
    6.63000e+00     6.64000e+00     1.48195e+00     7.80730e-01     3.40017e-02
    6.64000e+00     6.65000e+00     1.47900e+00     7.78477e-01     3.35487e-02
    6.65000e+00     6.66000e+00     1.47606e+00     7.76224e-01     3.30957e-02
    6.66000e+00     6.67000e+00     1.47311e+00     7.73971e-01     3.26427e-02
    6.67000e+00     6.68000e+00     1.47016e+00     7.71718e-01     3.21897e-02
    6.68000e+00     6.69000e+00     1.46722e+00     7.69465e-01     3.17367e-02
    6.69000e+00     6.70000e+00     1.46427e+00     7.67212e-01     3.12837e-02
    6.70000e+00     6.71000e+00     1.46132e+00     7.64959e-01     3.08307e-02
    6.71000e+00     6.72000e+00     1.45838e+00     7.62706e-01     3.03777e-02
    6.72000e+00     6.73000e+00     1.45543e+00     7.60453e-01     2.99247e-02
    6.73000e+00     6.74000e+00     1.45249e+00     7.58200e-01     2.94717e-02
    6.74000e+00     6.75000e+00     1.44954e+00     7.55947e-01     2.90187e-02
    6.75000e+00     6.76000e+00     1.44659e+00     7.53694e-01     2.85657e-02
    6.76000e+00     6.77000e+00     1.44365e+00     7.51462e-01     2.81123e-02
    6.77000e+00     6.78000e+00     1.44070e+00     7.49298e-01     2.76576e-02
    6.78000e+00     6.79000e+00     1.43775e+00     7.47133e-01     2.72029e-02
    6.79000e+00     6.80000e+00     1.43481e+00     7.44968e-01     2.67482e-02
    6.80000e+00     6.81000e+00     1.43186e+00     7.42803e-01     2.62935e-02
    6.81000e+00     6.82000e+00     1.42891e+00     7.40639e-01     2.58851e-02
    6.82000e+00     6.83000e+00     1.42597e+00     7.38474e-01     2.55662e-02
    6.83000e+00     6.84000e+00     1.42302e+00     7.36309e-01     2.52473e-02
    6.84000e+00     6.85000e+00     1.42007e+00     7.34145e-01     2.49284e-02
    6.85000e+00     6.86000e+00     1.41713e+00     7.31980e-01     2.46095e-02
    6.86000e+00     6.87000e+00     1.41418e+00     7.29815e-01     2.42907e-02
    6.87000e+00     6.88000e+00     1.41123e+00     7.27650e-01     2.39718e-02
    6.88000e+00     6.89000e+00     1.40829e+00     7.25486e-01     2.36529e-02
    6.89000e+00     6.90000e+00     1.40534e+00     7.23321e-01     2.33340e-02
    6.90000e+00     6.91000e+00     1.40239e+00     7.21156e-01     2.30151e-02
    6.91000e+00     6.92000e+00     1.39945e+00     7.18991e-01     2.26962e-02
    6.92000e+00     6.93000e+00     1.39650e+00     7.16827e-01     2.23773e-02
    6.93000e+00     6.94000e+00     1.39355e+00     7.14662e-01     2.20584e-02
    6.94000e+00     6.95000e+00     1.39061e+00     7.12497e-01     2.17395e-02
    6.95000e+00     6.96000e+00     1.38766e+00     7.10332e-01     2.14207e-02
    6.96000e+00     6.97000e+00     1.38472e+00     7.08168e-01     2.11018e-02
    6.97000e+00     6.98000e+00     1.38197e+00     7.06003e-01     2.07829e-02
    6.98000e+00     6.99000e+00     1.37932e+00     7.03838e-01     2.04640e-02
    6.99000e+00     7.00000e+00     1.37668e+00     7.01674e-01     2.01451e-02
    7.00000e+00     7.01000e+00     1.37404e+00     6.99509e-01     1.98262e-02
    7.01000e+00     7.02000e+00     1.37139e+00     6.97344e-01     1.95073e-02
    7.02000e+00     7.03000e+00     1.36875e+00     6.95179e-01     1.91884e-02
    7.03000e+00     7.04000e+00     1.36611e+00     6.93015e-01     1.88695e-02
    7.04000e+00     7.05000e+00     1.36346e+00     6.90850e-01     1.85507e-02
    7.05000e+00     7.06000e+00     1.36082e+00     6.88817e-01     1.82311e-02
    7.06000e+00     7.07000e+00     1.35817e+00     6.86935e-01     1.79109e-02
    7.07000e+00     7.08000e+00     1.35553e+00     6.85053e-01     1.75906e-02
    7.08000e+00     7.09000e+00     1.35289e+00     6.83172e-01     1.72704e-02
    7.09000e+00     7.10000e+00     1.35024e+00     6.81290e-01     1.69501e-02
    7.10000e+00     7.11000e+00     1.34760e+00     6.79408e-01     1.66774e-02
    7.11000e+00     7.12000e+00     1.34496e+00     6.77527e-01     1.64909e-02
    7.12000e+00     7.13000e+00     1.34231e+00     6.75645e-01     1.63044e-02
    7.13000e+00     7.14000e+00     1.33967e+00     6.73763e-01     1.61179e-02
    7.14000e+00     7.15000e+00     1.33702e+00     6.71882e-01     1.59315e-02
    7.15000e+00     7.16000e+00     1.33438e+00     6.70000e-01     1.57450e-02
    7.16000e+00     7.17000e+00     1.33174e+00     6.68118e-01     1.55585e-02
    7.17000e+00     7.18000e+00     1.32909e+00     6.66237e-01     1.53721e-02
    7.18000e+00     7.19000e+00     1.32645e+00     6.64355e-01     1.51856e-02
    7.19000e+00     7.20000e+00     1.32381e+00     6.62473e-01     1.49991e-02
    7.20000e+00     7.21000e+00     1.32116e+00     6.60592e-01     1.48126e-02
    7.21000e+00     7.22000e+00     1.31852e+00     6.58710e-01     1.46262e-02
    7.22000e+00     7.23000e+00     1.31587e+00     6.56828e-01     1.44397e-02
    7.23000e+00     7.24000e+00     1.31323e+00     6.54947e-01     1.42532e-02
    7.24000e+00     7.25000e+00     1.31059e+00     6.53065e-01     1.40667e-02
    7.25000e+00     7.26000e+00     1.30794e+00     6.51183e-01     1.38803e-02
    7.26000e+00     7.27000e+00     1.30530e+00     6.49302e-01     1.36938e-02
    7.27000e+00     7.28000e+00     1.30266e+00     6.47420e-01     1.35073e-02
    7.28000e+00     7.29000e+00     1.30001e+00     6.45538e-01     1.33208e-02
    7.29000e+00     7.30000e+00     1.29737e+00     6.43657e-01     1.31344e-02
    7.30000e+00     7.31000e+00     1.29472e+00     6.41775e-01     1.29479e-02
    7.31000e+00     7.32000e+00     1.29208e+00     6.39893e-01     1.27614e-02
    7.32000e+00     7.33000e+00     1.28952e+00     6.38012e-01     1.25750e-02
    7.33000e+00     7.34000e+00     1.28700e+00     6.36130e-01     1.23885e-02
    7.34000e+00     7.35000e+00     1.28449e+00     6.34563e-01     1.22013e-02
    7.35000e+00     7.36000e+00     1.28198e+00     6.33139e-01     1.20139e-02
    7.36000e+00     7.37000e+00     1.27947e+00     6.31715e-01     1.18264e-02
    7.37000e+00     7.38000e+00     1.27695e+00     6.30291e-01     1.16390e-02
    7.38000e+00     7.39000e+00     1.27444e+00     6.28867e-01     1.14515e-02
    7.39000e+00     7.40000e+00     1.27193e+00     6.27443e-01     1.13110e-02
    7.40000e+00     7.41000e+00     1.26942e+00     6.26019e-01     1.12505e-02
    7.41000e+00     7.42000e+00     1.26690e+00     6.24595e-01     1.11901e-02
    7.42000e+00     7.43000e+00     1.26439e+00     6.23171e-01     1.11296e-02
    7.43000e+00     7.44000e+00     1.26188e+00     6.21747e-01     1.10691e-02
    7.44000e+00     7.45000e+00     1.25937e+00     6.20323e-01     1.10087e-02
    7.45000e+00     7.46000e+00     1.25685e+00     6.18899e-01     1.09482e-02
    7.46000e+00     7.47000e+00     1.25434e+00     6.17475e-01     1.08877e-02
    7.47000e+00     7.48000e+00     1.25183e+00     6.16051e-01     1.08273e-02
    7.48000e+00     7.49000e+00     1.24932e+00     6.14627e-01     1.07668e-02
    7.49000e+00     7.50000e+00     1.24680e+00     6.13203e-01     1.07063e-02
    7.50000e+00     7.51000e+00     1.24429e+00     6.11779e-01     1.06459e-02
    7.51000e+00     7.52000e+00     1.24178e+00     6.10355e-01     1.05854e-02
    7.52000e+00     7.53000e+00     1.23927e+00     6.08931e-01     1.05250e-02
    7.53000e+00     7.54000e+00     1.23675e+00     6.07507e-01     1.04645e-02
    7.54000e+00     7.55000e+00     1.23424e+00     6.06083e-01     1.04040e-02
    7.55000e+00     7.56000e+00     1.23173e+00     6.04659e-01     1.03436e-02
    7.56000e+00     7.57000e+00     1.22922e+00     6.03235e-01     1.02831e-02
    7.57000e+00     7.58000e+00     1.22670e+00     6.01811e-01     1.02226e-02
    7.58000e+00     7.59000e+00     1.22419e+00     6.00387e-01     1.01622e-02
    7.59000e+00     7.60000e+00     1.22168e+00     5.98963e-01     1.01017e-02
    7.60000e+00     7.61000e+00     1.21917e+00     5.97539e-01     1.00412e-02
    7.61000e+00     7.62000e+00     1.21665e+00     5.96115e-01     9.98078e-03
    7.62000e+00     7.63000e+00     1.21414e+00     5.94691e-01     9.92031e-03
    7.63000e+00     7.64000e+00     1.21163e+00     5.93200e-01     9.85935e-03
    7.64000e+00     7.65000e+00     1.20912e+00     5.91702e-01     9.79835e-03
    7.65000e+00     7.66000e+00     1.20660e+00     5.90204e-01     9.73734e-03
    7.66000e+00     7.67000e+00     1.20409e+00     5.88707e-01     9.67633e-03
    7.67000e+00     7.68000e+00     1.20148e+00     5.87209e-01     9.61533e-03
    7.68000e+00     7.69000e+00     1.19880e+00     5.85711e-01     9.56798e-03
    7.69000e+00     7.70000e+00     1.19612e+00     5.84213e-01     9.54255e-03
    7.70000e+00     7.71000e+00     1.19344e+00     5.82716e-01     9.51711e-03
    7.71000e+00     7.72000e+00     1.19076e+00     5.81218e-01     9.49168e-03
    7.72000e+00     7.73000e+00     1.18808e+00     5.79720e-01     9.46625e-03
    7.73000e+00     7.74000e+00     1.18540e+00     5.78223e-01     9.44082e-03
    7.74000e+00     7.75000e+00     1.18272e+00     5.76725e-01     9.41538e-03
    7.75000e+00     7.76000e+00     1.18004e+00     5.75227e-01     9.38995e-03
    7.76000e+00     7.77000e+00     1.17736e+00     5.73729e-01     9.36452e-03
    7.77000e+00     7.78000e+00     1.17468e+00     5.72232e-01     9.33908e-03
    7.78000e+00     7.79000e+00     1.17200e+00     5.70734e-01     9.31365e-03
    7.79000e+00     7.80000e+00     1.16932e+00     5.69236e-01     9.28822e-03
    7.80000e+00     7.81000e+00     1.16664e+00     5.67739e-01     9.26278e-03
    7.81000e+00     7.82000e+00     1.16395e+00     5.66241e-01     9.23735e-03
    7.82000e+00     7.83000e+00     1.16127e+00     5.64743e-01     9.21192e-03
    7.83000e+00     7.84000e+00     1.15859e+00     5.63245e-01     9.18648e-03
    7.84000e+00     7.85000e+00     1.15591e+00     5.61748e-01     9.16105e-03
    7.85000e+00     7.86000e+00     1.15323e+00     5.60250e-01     9.13562e-03
    7.86000e+00     7.87000e+00     1.15055e+00     5.58752e-01     9.11018e-03
    7.87000e+00     7.88000e+00     1.14787e+00     5.57254e-01     9.08475e-03
    7.88000e+00     7.89000e+00     1.14519e+00     5.55757e-01     9.05932e-03
    7.89000e+00     7.90000e+00     1.14251e+00     5.54259e-01     9.03388e-03
    7.90000e+00     7.91000e+00     1.13983e+00     5.52761e-01     9.00845e-03
    7.91000e+00     7.92000e+00     1.13715e+00     5.51257e-01     8.98301e-03
    7.92000e+00     7.93000e+00     1.13447e+00     5.49711e-01     8.95752e-03
    7.93000e+00     7.94000e+00     1.13179e+00     5.48164e-01     8.93203e-03
    7.94000e+00     7.95000e+00     1.12911e+00     5.46618e-01     8.90655e-03
    7.95000e+00     7.96000e+00     1.12643e+00     5.45071e-01     8.88106e-03
    7.96000e+00     7.97000e+00     1.12375e+00     5.43525e-01     8.85557e-03
    7.97000e+00     7.98000e+00     1.12106e+00     5.41978e-01     8.82338e-03
    7.98000e+00     7.99000e+00     1.11838e+00     5.40432e-01     8.78107e-03
    7.99000e+00     8.00000e+00     1.11570e+00     5.38885e-01     8.73876e-03
    8.00000e+00     8.01000e+00     1.11302e+00     5.37339e-01     8.69645e-03
    8.01000e+00     8.02000e+00     1.11034e+00     5.35793e-01     8.65414e-03
    8.02000e+00     8.03000e+00     1.10757e+00     5.34246e-01     8.61183e-03
    8.03000e+00     8.04000e+00     1.10471e+00     5.32700e-01     8.56952e-03
    8.04000e+00     8.05000e+00     1.10185e+00     5.31153e-01     8.52720e-03
    8.05000e+00     8.06000e+00     1.09900e+00     5.29607e-01     8.48489e-03
    8.06000e+00     8.07000e+00     1.09614e+00     5.28060e-01     8.44258e-03
    8.07000e+00     8.08000e+00     1.09328e+00     5.26514e-01     8.40027e-03
    8.08000e+00     8.09000e+00     1.09042e+00     5.24967e-01     8.35796e-03
    8.09000e+00     8.10000e+00     1.08756e+00     5.23421e-01     8.31565e-03
    8.10000e+00     8.11000e+00     1.08471e+00     5.21874e-01     8.27334e-03
    8.11000e+00     8.12000e+00     1.08185e+00     5.20328e-01     8.23103e-03
    8.12000e+00     8.13000e+00     1.07899e+00     5.18781e-01     8.18872e-03
    8.13000e+00     8.14000e+00     1.07613e+00     5.17235e-01     8.14641e-03
    8.14000e+00     8.15000e+00     1.07327e+00     5.15689e-01     8.10410e-03
    8.15000e+00     8.16000e+00     1.07042e+00     5.14142e-01     8.06178e-03
    8.16000e+00     8.17000e+00     1.06756e+00     5.12596e-01     8.01947e-03
    8.17000e+00     8.18000e+00     1.06470e+00     5.11049e-01     7.97716e-03
    8.18000e+00     8.19000e+00     1.06184e+00     5.09503e-01     7.93485e-03
    8.19000e+00     8.20000e+00     1.05898e+00     5.07956e-01     7.89254e-03
    8.20000e+00     8.21000e+00     1.05613e+00     5.06368e-01     7.85040e-03
    8.21000e+00     8.22000e+00     1.05327e+00     5.04704e-01     7.80858e-03
    8.22000e+00     8.23000e+00     1.05041e+00     5.03039e-01     7.76675e-03
    8.23000e+00     8.24000e+00     1.04755e+00     5.01375e-01     7.72492e-03
    8.24000e+00     8.25000e+00     1.04470e+00     4.99711e-01     7.68310e-03
    8.25000e+00     8.26000e+00     1.04184e+00     4.98047e-01     7.64127e-03
    8.26000e+00     8.27000e+00     1.03898e+00     4.96383e-01     7.60489e-03
    8.27000e+00     8.28000e+00     1.03612e+00     4.94719e-01     7.57624e-03
    8.28000e+00     8.29000e+00     1.03326e+00     4.93054e-01     7.54759e-03
    8.29000e+00     8.30000e+00     1.03041e+00     4.91390e-01     7.51894e-03
    8.30000e+00     8.31000e+00     1.02755e+00     4.89726e-01     7.49029e-03
    8.31000e+00     8.32000e+00     1.02469e+00     4.88062e-01     7.46163e-03
    8.32000e+00     8.33000e+00     1.02183e+00     4.86398e-01     7.43298e-03
    8.33000e+00     8.34000e+00     1.01897e+00     4.84733e-01     7.40433e-03
    8.34000e+00     8.35000e+00     1.01612e+00     4.83069e-01     7.37568e-03
    8.35000e+00     8.36000e+00     1.01326e+00     4.81405e-01     7.34703e-03
    8.36000e+00     8.37000e+00     1.01040e+00     4.79741e-01     7.31838e-03
    8.37000e+00     8.38000e+00     1.00757e+00     4.78077e-01     7.28973e-03
    8.38000e+00     8.39000e+00     1.00476e+00     4.76412e-01     7.26108e-03
    8.39000e+00     8.40000e+00     1.00195e+00     4.74748e-01     7.23243e-03
    8.40000e+00     8.41000e+00     9.99140e-01     4.73084e-01     7.20378e-03
    8.41000e+00     8.42000e+00     9.96331e-01     4.71420e-01     7.17513e-03
    8.42000e+00     8.43000e+00     9.93522e-01     4.69756e-01     7.14648e-03
    8.43000e+00     8.44000e+00     9.90714e-01     4.68091e-01     7.11783e-03
    8.44000e+00     8.45000e+00     9.87905e-01     4.66427e-01     7.08917e-03
    8.45000e+00     8.46000e+00     9.85096e-01     4.64763e-01     7.06052e-03
    8.46000e+00     8.47000e+00     9.82288e-01     4.63099e-01     7.03187e-03
    8.47000e+00     8.48000e+00     9.79479e-01     4.61435e-01     7.00322e-03
    8.48000e+00     8.49000e+00     9.76670e-01     4.59771e-01     6.97457e-03
    8.49000e+00     8.50000e+00     9.73862e-01     4.58203e-01     6.94654e-03
    8.50000e+00     8.51000e+00     9.71053e-01     4.56707e-01     6.91897e-03
    8.51000e+00     8.52000e+00     9.68244e-01     4.55210e-01     6.89139e-03
    8.52000e+00     8.53000e+00     9.65436e-01     4.53714e-01     6.86381e-03
    8.53000e+00     8.54000e+00     9.62627e-01     4.52217e-01     6.83623e-03
    8.54000e+00     8.55000e+00     9.59818e-01     4.50720e-01     6.80866e-03
    8.55000e+00     8.56000e+00     9.57010e-01     4.49224e-01     6.77731e-03
    8.56000e+00     8.57000e+00     9.54201e-01     4.47727e-01     6.74092e-03
    8.57000e+00     8.58000e+00     9.51392e-01     4.46231e-01     6.70452e-03
    8.58000e+00     8.59000e+00     9.48584e-01     4.44734e-01     6.66813e-03
    8.59000e+00     8.60000e+00     9.45775e-01     4.43238e-01     6.63173e-03
    8.60000e+00     8.61000e+00     9.42966e-01     4.41741e-01     6.59534e-03
    8.61000e+00     8.62000e+00     9.40158e-01     4.40244e-01     6.55894e-03
    8.62000e+00     8.63000e+00     9.37349e-01     4.38748e-01     6.52255e-03
    8.63000e+00     8.64000e+00     9.34540e-01     4.37251e-01     6.48615e-03
    8.64000e+00     8.65000e+00     9.31732e-01     4.35755e-01     6.44976e-03
    8.65000e+00     8.66000e+00     9.28923e-01     4.34258e-01     6.41336e-03
    8.66000e+00     8.67000e+00     9.26114e-01     4.32761e-01     6.37697e-03
    8.67000e+00     8.68000e+00     9.23306e-01     4.31265e-01     6.34058e-03
    8.68000e+00     8.69000e+00     9.20497e-01     4.29768e-01     6.30418e-03
    8.69000e+00     8.70000e+00     9.17688e-01     4.28272e-01     6.26779e-03
    8.70000e+00     8.71000e+00     9.14879e-01     4.26775e-01     6.23139e-03
    8.71000e+00     8.72000e+00     9.12071e-01     4.25278e-01     6.19500e-03
    8.72000e+00     8.73000e+00     9.09219e-01     4.23782e-01     6.15860e-03
    8.73000e+00     8.74000e+00     9.06311e-01     4.22285e-01     6.12221e-03
    8.74000e+00     8.75000e+00     9.03404e-01     4.20789e-01     6.08581e-03
    8.75000e+00     8.76000e+00     9.00497e-01     4.19292e-01     6.04942e-03
    8.76000e+00     8.77000e+00     8.97590e-01     4.17795e-01     6.01302e-03
    8.77000e+00     8.78000e+00     8.94683e-01     4.16299e-01     5.97663e-03
    8.78000e+00     8.79000e+00     8.91775e-01     4.14714e-01     5.94161e-03
    8.79000e+00     8.80000e+00     8.88868e-01     4.13106e-01     5.90693e-03
    8.80000e+00     8.81000e+00     8.85961e-01     4.11499e-01     5.87224e-03
    8.81000e+00     8.82000e+00     8.83054e-01     4.09892e-01     5.83756e-03
    8.82000e+00     8.83000e+00     8.80147e-01     4.08285e-01     5.80288e-03
    8.83000e+00     8.84000e+00     8.77239e-01     4.06677e-01     5.76820e-03
    8.84000e+00     8.85000e+00     8.74332e-01     4.05070e-01     5.73369e-03
    8.85000e+00     8.86000e+00     8.71425e-01     4.03463e-01     5.69942e-03
    8.86000e+00     8.87000e+00     8.68518e-01     4.01856e-01     5.66514e-03
    8.87000e+00     8.88000e+00     8.65611e-01     4.00249e-01     5.63086e-03
    8.88000e+00     8.89000e+00     8.62703e-01     3.98641e-01     5.59659e-03
    8.89000e+00     8.90000e+00     8.59796e-01     3.97034e-01     5.56231e-03
    8.90000e+00     8.91000e+00     8.56889e-01     3.95427e-01     5.52803e-03
    8.91000e+00     8.92000e+00     8.53982e-01     3.93820e-01     5.49376e-03
    8.92000e+00     8.93000e+00     8.51075e-01     3.92212e-01     5.45948e-03
    8.93000e+00     8.94000e+00     8.48167e-01     3.90605e-01     5.42520e-03
    8.94000e+00     8.95000e+00     8.45260e-01     3.88998e-01     5.39093e-03
    8.95000e+00     8.96000e+00     8.42353e-01     3.87391e-01     5.35665e-03
    8.96000e+00     8.97000e+00     8.39446e-01     3.85783e-01     5.32237e-03
    8.97000e+00     8.98000e+00     8.36539e-01     3.84176e-01     5.28810e-03
    8.98000e+00     8.99000e+00     8.33631e-01     3.82569e-01     5.25382e-03
    8.99000e+00     9.00000e+00     8.30724e-01     3.80962e-01     5.21954e-03
    9.00000e+00     9.01000e+00     8.27817e-01     3.79355e-01     5.18527e-03
    9.01000e+00     9.02000e+00     8.24910e-01     3.77747e-01     5.15099e-03
    9.02000e+00     9.03000e+00     8.22002e-01     3.76140e-01     5.11671e-03
    9.03000e+00     9.04000e+00     8.19095e-01     3.74533e-01     5.08244e-03
    9.04000e+00     9.05000e+00     8.16188e-01     3.72926e-01     5.04816e-03
    9.05000e+00     9.06000e+00     8.13281e-01     3.71318e-01     5.01388e-03
    9.06000e+00     9.07000e+00     8.10374e-01     3.69712e-01     4.97967e-03
    9.07000e+00     9.08000e+00     8.07433e-01     3.68139e-01     4.94779e-03
    9.08000e+00     9.09000e+00     8.04445e-01     3.66567e-01     4.91592e-03
    9.09000e+00     9.10000e+00     8.01457e-01     3.64994e-01     4.88404e-03
    9.10000e+00     9.11000e+00     7.98469e-01     3.63421e-01     4.85217e-03
    9.11000e+00     9.12000e+00     7.95480e-01     3.61848e-01     4.82029e-03
    9.12000e+00     9.13000e+00     7.92492e-01     3.60275e-01     4.78841e-03
    9.13000e+00     9.14000e+00     7.89504e-01     3.58703e-01     4.76121e-03
    9.14000e+00     9.15000e+00     7.86515e-01     3.57130e-01     4.73957e-03
    9.15000e+00     9.16000e+00     7.83527e-01     3.55557e-01     4.71793e-03
    9.16000e+00     9.17000e+00     7.80539e-01     3.53984e-01     4.69630e-03
    9.17000e+00     9.18000e+00     7.77551e-01     3.52411e-01     4.67466e-03
    9.18000e+00     9.19000e+00     7.74562e-01     3.50839e-01     4.65302e-03
    9.19000e+00     9.20000e+00     7.71574e-01     3.49266e-01     4.63138e-03
    9.20000e+00     9.21000e+00     7.68586e-01     3.47693e-01     4.60974e-03
    9.21000e+00     9.22000e+00     7.65597e-01     3.46120e-01     4.58810e-03
    9.22000e+00     9.23000e+00     7.62609e-01     3.44548e-01     4.56646e-03
    9.23000e+00     9.24000e+00     7.59621e-01     3.42975e-01     4.54482e-03
    9.24000e+00     9.25000e+00     7.56633e-01     3.41402e-01     4.52318e-03
    9.25000e+00     9.26000e+00     7.53644e-01     3.39829e-01     4.50154e-03
    9.26000e+00     9.27000e+00     7.50656e-01     3.38256e-01     4.47991e-03
    9.27000e+00     9.28000e+00     7.47668e-01     3.36684e-01     4.45827e-03
    9.28000e+00     9.29000e+00     7.44679e-01     3.35111e-01     4.43663e-03
    9.29000e+00     9.30000e+00     7.41691e-01     3.33538e-01     4.41499e-03
    9.30000e+00     9.31000e+00     7.38703e-01     3.31965e-01     4.39335e-03
    9.31000e+00     9.32000e+00     7.35715e-01     3.30393e-01     4.37171e-03
    9.32000e+00     9.33000e+00     7.32726e-01     3.28820e-01     4.35007e-03
    9.33000e+00     9.34000e+00     7.29738e-01     3.27247e-01     4.32843e-03
    9.34000e+00     9.35000e+00     7.26750e-01     3.25674e-01     4.30679e-03
    9.35000e+00     9.36000e+00     7.23762e-01     3.24120e-01     4.28564e-03
    9.36000e+00     9.37000e+00     7.20773e-01     3.22623e-01     4.26594e-03
    9.37000e+00     9.38000e+00     7.17785e-01     3.21126e-01     4.24624e-03
    9.38000e+00     9.39000e+00     7.14797e-01     3.19629e-01     4.22654e-03
    9.39000e+00     9.40000e+00     7.11808e-01     3.18132e-01     4.20685e-03
    9.40000e+00     9.41000e+00     7.08820e-01     3.16635e-01     4.18715e-03
    9.41000e+00     9.42000e+00     7.05832e-01     3.15138e-01     4.16745e-03
    9.42000e+00     9.43000e+00     7.02894e-01     3.13641e-01     4.14188e-03
    9.43000e+00     9.44000e+00     7.00037e-01     3.12144e-01     4.10972e-03
    9.44000e+00     9.45000e+00     6.97181e-01     3.10647e-01     4.07756e-03
    9.45000e+00     9.46000e+00     6.94324e-01     3.09150e-01     4.04539e-03
    9.46000e+00     9.47000e+00     6.91468e-01     3.07653e-01     4.01323e-03
    9.47000e+00     9.48000e+00     6.88611e-01     3.06156e-01     3.98107e-03
    9.48000e+00     9.49000e+00     6.85755e-01     3.04659e-01     3.94890e-03
    9.49000e+00     9.50000e+00     6.82898e-01     3.03162e-01     3.91674e-03
    9.50000e+00     9.51000e+00     6.80042e-01     3.01665e-01     3.88458e-03
    9.51000e+00     9.52000e+00     6.77185e-01     3.00168e-01     3.85241e-03
    9.52000e+00     9.53000e+00     6.74329e-01     2.98671e-01     3.82025e-03
    9.53000e+00     9.54000e+00     6.71472e-01     2.97174e-01     3.78809e-03
    9.54000e+00     9.55000e+00     6.68616e-01     2.95677e-01     3.75592e-03
    9.55000e+00     9.56000e+00     6.65760e-01     2.94180e-01     3.72376e-03
    9.56000e+00     9.57000e+00     6.62903e-01     2.92683e-01     3.69160e-03
    9.57000e+00     9.58000e+00     6.60047e-01     2.91186e-01     3.65943e-03
    9.58000e+00     9.59000e+00     6.57190e-01     2.89689e-01     3.62727e-03
    9.59000e+00     9.60000e+00     6.54334e-01     2.88192e-01     3.59511e-03
    9.60000e+00     9.61000e+00     6.51477e-01     2.86695e-01     3.56294e-03
    9.61000e+00     9.62000e+00     6.48621e-01     2.85198e-01     3.53078e-03
    9.62000e+00     9.63000e+00     6.45764e-01     2.83701e-01     3.49862e-03
    9.63000e+00     9.64000e+00     6.42908e-01     2.82204e-01     3.46645e-03
    9.64000e+00     9.65000e+00     6.40051e-01     2.80738e-01     3.43457e-03
    9.65000e+00     9.66000e+00     6.37195e-01     2.79305e-01     3.40300e-03
    9.66000e+00     9.67000e+00     6.34338e-01     2.77873e-01     3.37143e-03
    9.67000e+00     9.68000e+00     6.31482e-01     2.76441e-01     3.33986e-03
    9.68000e+00     9.69000e+00     6.28625e-01     2.75008e-01     3.30830e-03
    9.69000e+00     9.70000e+00     6.25769e-01     2.73576e-01     3.27673e-03
    9.70000e+00     9.71000e+00     6.22913e-01     2.72144e-01     3.24516e-03
    9.71000e+00     9.72000e+00     6.20056e-01     2.70711e-01     3.21787e-03
    9.72000e+00     9.73000e+00     6.17200e-01     2.69279e-01     3.19512e-03
    9.73000e+00     9.74000e+00     6.14343e-01     2.67847e-01     3.17237e-03
    9.74000e+00     9.75000e+00     6.11487e-01     2.66414e-01     3.14962e-03
    9.75000e+00     9.76000e+00     6.08630e-01     2.64982e-01     3.12687e-03
    9.76000e+00     9.77000e+00     6.05774e-01     2.63550e-01     3.10412e-03
    9.77000e+00     9.78000e+00     6.02930e-01     2.62117e-01     3.08137e-03
    9.78000e+00     9.79000e+00     6.00109e-01     2.60685e-01     3.05862e-03
    9.79000e+00     9.80000e+00     5.97288e-01     2.59253e-01     3.03587e-03
    9.80000e+00     9.81000e+00     5.94467e-01     2.57820e-01     3.01312e-03
    9.81000e+00     9.82000e+00     5.91646e-01     2.56388e-01     2.99036e-03
    9.82000e+00     9.83000e+00     5.88825e-01     2.54956e-01     2.96761e-03
    9.83000e+00     9.84000e+00     5.86004e-01     2.53524e-01     2.94486e-03
    9.84000e+00     9.85000e+00     5.83183e-01     2.52091e-01     2.92211e-03
    9.85000e+00     9.86000e+00     5.80362e-01     2.50659e-01     2.89936e-03
    9.86000e+00     9.87000e+00     5.77541e-01     2.49227e-01     2.87661e-03
    9.87000e+00     9.88000e+00     5.74720e-01     2.47794e-01     2.85386e-03
    9.88000e+00     9.89000e+00     5.71899e-01     2.46362e-01     2.83111e-03
    9.89000e+00     9.90000e+00     5.69077e-01     2.44930e-01     2.80836e-03
    9.90000e+00     9.91000e+00     5.66256e-01     2.43497e-01     2.78561e-03
    9.91000e+00     9.92000e+00     5.63435e-01     2.42065e-01     2.76286e-03
    9.92000e+00     9.93000e+00     5.60614e-01     2.40633e-01     2.74011e-03
    9.93000e+00     9.94000e+00     5.57793e-01     2.39268e-01     2.71796e-03
    9.94000e+00     9.95000e+00     5.54972e-01     2.37934e-01     2.69607e-03
    9.95000e+00     9.96000e+00     5.52151e-01     2.36599e-01     2.67418e-03
    9.96000e+00     9.97000e+00     5.49330e-01     2.35265e-01     2.65230e-03
    9.97000e+00     9.98000e+00     5.46509e-01     2.33930e-01     2.63041e-03
    9.98000e+00     9.99000e+00     5.43688e-01     2.32596e-01     2.60853e-03
    9.99000e+00     1.00000e+01     5.40867e-01     2.31262e-01     2.58664e-03
    1.00000e+01     1.00100e+01     5.38046e-01     2.29927e-01     2.56699e-03
    1.00100e+01     1.00200e+01     5.35225e-01     2.28593e-01     2.54956e-03
    1.00200e+01     1.00300e+01     5.32404e-01     2.27258e-01     2.53213e-03
    1.00300e+01     1.00400e+01     5.29583e-01     2.25924e-01     2.51471e-03
    1.00400e+01     1.00500e+01     5.26762e-01     2.24589e-01     2.49728e-03
    1.00500e+01     1.00600e+01     5.23941e-01     2.23255e-01     2.47986e-03
    1.00600e+01     1.00700e+01     5.21120e-01     2.21921e-01     2.46243e-03
    1.00700e+01     1.00800e+01     5.18299e-01     2.20586e-01     2.44500e-03
    1.00800e+01     1.00900e+01     5.15478e-01     2.19252e-01     2.42758e-03
    1.00900e+01     1.01000e+01     5.12657e-01     2.17917e-01     2.41015e-03
    1.01000e+01     1.01100e+01     5.09836e-01     2.16583e-01     2.39273e-03
    1.01100e+01     1.01200e+01     5.07015e-01     2.15248e-01     2.37530e-03
    1.01200e+01     1.01300e+01     5.04285e-01     2.13914e-01     2.35787e-03
    1.01300e+01     1.01400e+01     5.01734e-01     2.12579e-01     2.34045e-03
    1.01400e+01     1.01500e+01     4.99182e-01     2.11245e-01     2.32302e-03
    1.01500e+01     1.01600e+01     4.96631e-01     2.09911e-01     2.30559e-03
    1.01600e+01     1.01700e+01     4.94080e-01     2.08576e-01     2.28817e-03
    1.01700e+01     1.01800e+01     4.91528e-01     2.07242e-01     2.27074e-03
    1.01800e+01     1.01900e+01     4.88977e-01     2.05907e-01     2.25332e-03
    1.01900e+01     1.02000e+01     4.86425e-01     2.04573e-01     2.23589e-03
    1.02000e+01     1.02100e+01     4.83874e-01     2.03238e-01     2.21846e-03
    1.02100e+01     1.02200e+01     4.81323e-01     2.01904e-01     2.20104e-03
    1.02200e+01     1.02300e+01     4.78771e-01     2.00719e-01     2.18469e-03
    1.02300e+01     1.02400e+01     4.76220e-01     1.99548e-01     2.16844e-03
    1.02400e+01     1.02500e+01     4.73668e-01     1.98377e-01     2.15218e-03
    1.02500e+01     1.02600e+01     4.71117e-01     1.97205e-01     2.13593e-03
    1.02600e+01     1.02700e+01     4.68566e-01     1.96034e-01     2.11968e-03
    1.02700e+01     1.02800e+01     4.66014e-01     1.94863e-01     2.10342e-03
    1.02800e+01     1.02900e+01     4.63463e-01     1.93692e-01     2.08717e-03
    1.02900e+01     1.03000e+01     4.60911e-01     1.92520e-01     2.06998e-03
    1.03000e+01     1.03100e+01     4.58360e-01     1.91349e-01     2.05190e-03
    1.03100e+01     1.03200e+01     4.55809e-01     1.90178e-01     2.03383e-03
    1.03200e+01     1.03300e+01     4.53257e-01     1.89007e-01     2.01575e-03
    1.03300e+01     1.03400e+01     4.50706e-01     1.87835e-01     1.99767e-03
    1.03400e+01     1.03500e+01     4.48154e-01     1.86664e-01     1.97960e-03
    1.03500e+01     1.03600e+01     4.45603e-01     1.85493e-01     1.96152e-03
    1.03600e+01     1.03700e+01     4.43052e-01     1.84322e-01     1.94344e-03
    1.03700e+01     1.03800e+01     4.40500e-01     1.83150e-01     1.92537e-03
    1.03800e+01     1.03900e+01     4.37949e-01     1.81979e-01     1.90729e-03
    1.03900e+01     1.04000e+01     4.35397e-01     1.80808e-01     1.88921e-03
    1.04000e+01     1.04100e+01     4.32846e-01     1.79637e-01     1.87113e-03
    1.04100e+01     1.04200e+01     4.30295e-01     1.78465e-01     1.85306e-03
    1.04200e+01     1.04300e+01     4.27743e-01     1.77294e-01     1.83498e-03
    1.04300e+01     1.04400e+01     4.25192e-01     1.76123e-01     1.81690e-03
    1.04400e+01     1.04500e+01     4.22640e-01     1.74952e-01     1.79883e-03
    1.04500e+01     1.04600e+01     4.20089e-01     1.73780e-01     1.78075e-03
    1.04600e+01     1.04700e+01     4.17537e-01     1.72609e-01     1.76267e-03
    1.04700e+01     1.04800e+01     4.15029e-01     1.71438e-01     1.74460e-03
    1.04800e+01     1.04900e+01     4.12607e-01     1.70267e-01     1.72652e-03
    1.04900e+01     1.05000e+01     4.10186e-01     1.69095e-01     1.70844e-03
    1.05000e+01     1.05100e+01     4.07765e-01     1.67934e-01     1.69058e-03
    1.05100e+01     1.05200e+01     4.05344e-01     1.66836e-01     1.67400e-03
    1.05200e+01     1.05300e+01     4.02922e-01     1.65739e-01     1.65742e-03
    1.05300e+01     1.05400e+01     4.00501e-01     1.64641e-01     1.64085e-03
    1.05400e+01     1.05500e+01     3.98080e-01     1.63543e-01     1.62427e-03
    1.05500e+01     1.05600e+01     3.95659e-01     1.62445e-01     1.60770e-03
    1.05600e+01     1.05700e+01     3.93237e-01     1.61347e-01     1.59112e-03
    1.05700e+01     1.05800e+01     3.90816e-01     1.60249e-01     1.57455e-03
    1.05800e+01     1.05900e+01     3.88395e-01     1.59152e-01     1.55851e-03
    1.05900e+01     1.06000e+01     3.85973e-01     1.58054e-01     1.54295e-03
    1.06000e+01     1.06100e+01     3.83552e-01     1.56956e-01     1.52738e-03
    1.06100e+01     1.06200e+01     3.81131e-01     1.55858e-01     1.51182e-03
    1.06200e+01     1.06300e+01     3.78710e-01     1.54760e-01     1.49626e-03
    1.06300e+01     1.06400e+01     3.76288e-01     1.53662e-01     1.48070e-03
    1.06400e+01     1.06500e+01     3.73867e-01     1.52565e-01     1.46514e-03
    1.06500e+01     1.06600e+01     3.71446e-01     1.51467e-01     1.44957e-03
    1.06600e+01     1.06700e+01     3.69025e-01     1.50369e-01     1.43401e-03
    1.06700e+01     1.06800e+01     3.66603e-01     1.49271e-01     1.41845e-03
    1.06800e+01     1.06900e+01     3.64182e-01     1.48173e-01     1.40289e-03
    1.06900e+01     1.07000e+01     3.61761e-01     1.47075e-01     1.38733e-03
    1.07000e+01     1.07100e+01     3.59340e-01     1.45977e-01     1.37176e-03
    1.07100e+01     1.07200e+01     3.56918e-01     1.44880e-01     1.35620e-03
    1.07200e+01     1.07300e+01     3.54497e-01     1.43782e-01     1.34064e-03
    1.07300e+01     1.07400e+01     3.52076e-01     1.42684e-01     1.32508e-03
    1.07400e+01     1.07500e+01     3.49654e-01     1.41586e-01     1.30952e-03
    1.07500e+01     1.07600e+01     3.47233e-01     1.40488e-01     1.29395e-03
    1.07600e+01     1.07700e+01     3.44812e-01     1.39390e-01     1.27839e-03
    1.07700e+01     1.07800e+01     3.42391e-01     1.38293e-01     1.26283e-03
    1.07800e+01     1.07900e+01     3.39969e-01     1.37195e-01     1.24727e-03
    1.07900e+01     1.08000e+01     3.37548e-01     1.36131e-01     1.23238e-03
    1.08000e+01     1.08100e+01     3.35127e-01     1.35128e-01     1.21867e-03
    1.08100e+01     1.08200e+01     3.32706e-01     1.34125e-01     1.20495e-03
    1.08200e+01     1.08300e+01     3.30361e-01     1.33122e-01     1.19124e-03
    1.08300e+01     1.08400e+01     3.28176e-01     1.32118e-01     1.17753e-03
    1.08400e+01     1.08500e+01     3.25991e-01     1.31115e-01     1.16382e-03
    1.08500e+01     1.08600e+01     3.23806e-01     1.30112e-01     1.15011e-03
    1.08600e+01     1.08700e+01     3.21621e-01     1.29109e-01     1.13639e-03
    1.08700e+01     1.08800e+01     3.19436e-01     1.28105e-01     1.12351e-03
    1.08800e+01     1.08900e+01     3.17252e-01     1.27102e-01     1.11132e-03
    1.08900e+01     1.09000e+01     3.15067e-01     1.26099e-01     1.09912e-03
    1.09000e+01     1.09100e+01     3.12882e-01     1.25096e-01     1.08693e-03
    1.09100e+01     1.09200e+01     3.10697e-01     1.24092e-01     1.07474e-03
    1.09200e+01     1.09300e+01     3.08512e-01     1.23089e-01     1.06255e-03
    1.09300e+01     1.09400e+01     3.06327e-01     1.22086e-01     1.05036e-03
    1.09400e+01     1.09500e+01     3.04142e-01     1.21083e-01     1.03816e-03
    1.09500e+01     1.09600e+01     3.01957e-01     1.20079e-01     1.02597e-03
    1.09600e+01     1.09700e+01     2.99772e-01     1.19076e-01     1.01378e-03
    1.09700e+01     1.09800e+01     2.97588e-01     1.18073e-01     1.00159e-03
    1.09800e+01     1.09900e+01     2.95403e-01     1.17070e-01     9.89396e-04
    1.09900e+01     1.10000e+01     2.93218e-01     1.16066e-01     9.77205e-04
    1.10000e+01     1.10100e+01     2.91033e-01     1.15063e-01     9.65013e-04
    1.10100e+01     1.10200e+01     2.88848e-01     1.14060e-01     9.52821e-04
    1.10200e+01     1.10300e+01     2.86663e-01     1.13057e-01     9.40629e-04
    1.10300e+01     1.10400e+01     2.84478e-01     1.12053e-01     9.28437e-04
    1.10400e+01     1.10500e+01     2.82293e-01     1.11050e-01     9.16245e-04
    1.10500e+01     1.10600e+01     2.80108e-01     1.10047e-01     9.04053e-04
    1.10600e+01     1.10700e+01     2.77923e-01     1.09044e-01     8.91861e-04
    1.10700e+01     1.10800e+01     2.75739e-01     1.08040e-01     8.79669e-04
    1.10800e+01     1.10900e+01     2.73554e-01     1.07121e-01     8.68778e-04
    1.10900e+01     1.11000e+01     2.71369e-01     1.06260e-01     8.58804e-04
    1.11000e+01     1.11100e+01     2.69184e-01     1.05399e-01     8.48830e-04
    1.11100e+01     1.11200e+01     2.66999e-01     1.04539e-01     8.38857e-04
    1.11200e+01     1.11300e+01     2.64814e-01     1.03678e-01     8.28883e-04
    1.11300e+01     1.11400e+01     2.62629e-01     1.02817e-01     8.18909e-04
    1.11400e+01     1.11500e+01     2.60444e-01     1.01956e-01     8.08936e-04
    1.11500e+01     1.11600e+01     2.58259e-01     1.01096e-01     7.98962e-04
    1.11600e+01     1.11700e+01     2.56074e-01     1.00235e-01     7.90515e-04
    1.11700e+01     1.11800e+01     2.53981e-01     9.93741e-02     7.83278e-04
    1.11800e+01     1.11900e+01     2.52073e-01     9.85134e-02     7.76040e-04
    1.11900e+01     1.12000e+01     2.50165e-01     9.76527e-02     7.68803e-04
    1.12000e+01     1.12100e+01     2.48256e-01     9.67919e-02     7.61566e-04
    1.12100e+01     1.12200e+01     2.46348e-01     9.59312e-02     7.54328e-04
    1.12200e+01     1.12300e+01     2.44440e-01     9.50705e-02     7.47091e-04
    1.12300e+01     1.12400e+01     2.42531e-01     9.42098e-02     7.39854e-04
    1.12400e+01     1.12500e+01     2.40623e-01     9.33490e-02     7.32616e-04
    1.12500e+01     1.12600e+01     2.38715e-01     9.24883e-02     7.25379e-04
    1.12600e+01     1.12700e+01     2.36807e-01     9.16276e-02     7.18142e-04
    1.12700e+01     1.12800e+01     2.34898e-01     9.07668e-02     7.10905e-04
    1.12800e+01     1.12900e+01     2.32990e-01     8.99061e-02     7.03667e-04
    1.12900e+01     1.13000e+01     2.31082e-01     8.90454e-02     6.96430e-04
    1.13000e+01     1.13100e+01     2.29173e-01     8.81846e-02     6.89193e-04
    1.13100e+01     1.13200e+01     2.27265e-01     8.73239e-02     6.81955e-04
    1.13200e+01     1.13300e+01     2.25357e-01     8.64632e-02     6.74718e-04
    1.13300e+01     1.13400e+01     2.23448e-01     8.56024e-02     6.67481e-04
    1.13400e+01     1.13500e+01     2.21540e-01     8.47417e-02     6.60243e-04
    1.13500e+01     1.13600e+01     2.19632e-01     8.38810e-02     6.53006e-04
    1.13600e+01     1.13700e+01     2.17723e-01     8.30202e-02     6.45769e-04
    1.13700e+01     1.13800e+01     2.15815e-01     8.22550e-02     6.40345e-04
    1.13800e+01     1.13900e+01     2.13907e-01     8.15122e-02     6.35347e-04
    1.13900e+01     1.14000e+01     2.11999e-01     8.07694e-02     6.30350e-04
    1.14000e+01     1.14100e+01     2.10090e-01     8.00266e-02     6.25353e-04
    1.14100e+01     1.14200e+01     2.08182e-01     7.92838e-02     6.20356e-04
    1.14200e+01     1.14300e+01     2.06274e-01     7.85410e-02     6.15358e-04
    1.14300e+01     1.14400e+01     2.04365e-01     7.77982e-02     6.10361e-04
    1.14400e+01     1.14500e+01     2.02457e-01     7.70554e-02     6.05364e-04
    1.14500e+01     1.14600e+01     2.00549e-01     7.63126e-02     5.98858e-04
    1.14600e+01     1.14700e+01     1.98640e-01     7.55698e-02     5.91226e-04
    1.14700e+01     1.14800e+01     1.96732e-01     7.48270e-02     5.83594e-04
    1.14800e+01     1.14900e+01     1.94824e-01     7.40842e-02     5.75961e-04
    1.14900e+01     1.15000e+01     1.92916e-01     7.33414e-02     5.68329e-04
    1.15000e+01     1.15100e+01     1.91007e-01     7.25986e-02     5.60697e-04
    1.15100e+01     1.15200e+01     1.89317e-01     7.18558e-02     5.53064e-04
    1.15200e+01     1.15300e+01     1.87641e-01     7.11131e-02     5.45432e-04
    1.15300e+01     1.15400e+01     1.85965e-01     7.03703e-02     5.37800e-04
    1.15400e+01     1.15500e+01     1.84289e-01     6.96275e-02     5.30168e-04
    1.15500e+01     1.15600e+01     1.82613e-01     6.88847e-02     5.22535e-04
    1.15600e+01     1.15700e+01     1.80937e-01     6.81419e-02     5.14903e-04
    1.15700e+01     1.15800e+01     1.79261e-01     6.73991e-02     5.07271e-04
    1.15800e+01     1.15900e+01     1.77585e-01     6.66563e-02     4.99638e-04
    1.15900e+01     1.16000e+01     1.75909e-01     6.59135e-02     4.92006e-04
    1.16000e+01     1.16100e+01     1.74233e-01     6.51707e-02     4.84374e-04
    1.16100e+01     1.16200e+01     1.72557e-01     6.44279e-02     4.76741e-04
    1.16200e+01     1.16300e+01     1.70881e-01     6.36851e-02     4.69109e-04
    1.16300e+01     1.16400e+01     1.69205e-01     6.29423e-02     4.61477e-04
    1.16400e+01     1.16500e+01     1.67529e-01     6.21995e-02     4.53844e-04
    1.16500e+01     1.16600e+01     1.65854e-01     6.14607e-02     4.46223e-04
    1.16600e+01     1.16700e+01     1.64178e-01     6.08408e-02     4.38926e-04
    1.16700e+01     1.16800e+01     1.62502e-01     6.02209e-02     4.31629e-04
    1.16800e+01     1.16900e+01     1.60826e-01     5.96010e-02     4.24332e-04
    1.16900e+01     1.17000e+01     1.59150e-01     5.89810e-02     4.17035e-04
    1.17000e+01     1.17100e+01     1.57474e-01     5.83611e-02     4.09737e-04
    1.17100e+01     1.17200e+01     1.55798e-01     5.77412e-02     4.02440e-04
    1.17200e+01     1.17300e+01     1.54122e-01     5.71213e-02     3.95143e-04
    1.17300e+01     1.17400e+01     1.52446e-01     5.65014e-02     3.87846e-04
    1.17400e+01     1.17500e+01     1.50770e-01     5.58814e-02     3.83761e-04
    1.17500e+01     1.17600e+01     1.49094e-01     5.52615e-02     3.81937e-04
    1.17600e+01     1.17700e+01     1.47418e-01     5.46416e-02     3.80113e-04
    1.17700e+01     1.17800e+01     1.45742e-01     5.40217e-02     3.78288e-04
    1.17800e+01     1.17900e+01     1.44066e-01     5.34018e-02     3.76464e-04
    1.17900e+01     1.18000e+01     1.42390e-01     5.27818e-02     3.74640e-04
    1.18000e+01     1.18100e+01     1.40714e-01     5.21619e-02     3.72816e-04
    1.18100e+01     1.18200e+01     1.39188e-01     5.15420e-02     3.70991e-04
    1.18200e+01     1.18300e+01     1.37715e-01     5.09221e-02     3.69167e-04
    1.18300e+01     1.18400e+01     1.36242e-01     5.03022e-02     3.67343e-04
    1.18400e+01     1.18500e+01     1.34769e-01     4.96822e-02     3.65518e-04
    1.18500e+01     1.18600e+01     1.33296e-01     4.90623e-02     3.63694e-04
    1.18600e+01     1.18700e+01     1.31823e-01     4.84424e-02     3.61870e-04
    1.18700e+01     1.18800e+01     1.30350e-01     4.78225e-02     3.60046e-04
    1.18800e+01     1.18900e+01     1.28877e-01     4.72026e-02     3.58221e-04
    1.18900e+01     1.19000e+01     1.27403e-01     4.65826e-02     3.56397e-04
    1.19000e+01     1.19100e+01     1.25930e-01     4.59627e-02     3.54573e-04
    1.19100e+01     1.19200e+01     1.24457e-01     4.53428e-02     3.52749e-04
    1.19200e+01     1.19300e+01     1.22984e-01     4.47229e-02     3.50924e-04
    1.19300e+01     1.19400e+01     1.21511e-01     4.41030e-02     3.49100e-04
    1.19400e+01     1.19500e+01     1.20038e-01     4.35045e-02     3.47276e-04
    1.19500e+01     1.19600e+01     1.18565e-01     4.29687e-02     3.45451e-04
    1.19600e+01     1.19700e+01     1.17092e-01     4.24329e-02     3.43627e-04
    1.19700e+01     1.19800e+01     1.15619e-01     4.18971e-02     3.41803e-04
    1.19800e+01     1.19900e+01     1.14146e-01     4.13613e-02     3.39979e-04
    1.19900e+01     1.20000e+01     1.12672e-01     4.08255e-02     3.38154e-04
    1.20000e+01     1.20100e+01     1.11199e-01     4.02896e-02     3.36330e-04
    1.20100e+01     1.20200e+01     1.09726e-01     3.97538e-02     3.34506e-04
    1.20200e+01     1.20300e+01     1.08253e-01     3.92180e-02     3.32681e-04
    1.20300e+01     1.20400e+01     1.06780e-01     3.86822e-02     3.28358e-04
    1.20400e+01     1.20500e+01     1.05307e-01     3.81464e-02     3.22378e-04
    1.20500e+01     1.20600e+01     1.03834e-01     3.76106e-02     3.16399e-04
    1.20600e+01     1.20700e+01     1.02432e-01     3.70748e-02     3.10419e-04
    1.20700e+01     1.20800e+01     1.01177e-01     3.65390e-02     3.04440e-04
    1.20800e+01     1.20900e+01     9.99228e-02     3.60032e-02     2.98460e-04
    1.20900e+01     1.21000e+01     9.86682e-02     3.54673e-02     2.92480e-04
    1.21000e+01     1.21100e+01     9.74136e-02     3.49315e-02     2.86501e-04
    1.21100e+01     1.21200e+01     9.61590e-02     3.43957e-02     2.80521e-04
    1.21200e+01     1.21300e+01     9.49044e-02     3.38599e-02     2.74542e-04
    1.21300e+01     1.21400e+01     9.36498e-02     3.33241e-02     2.68562e-04
    1.21400e+01     1.21500e+01     9.23952e-02     3.27883e-02     2.62583e-04
    1.21500e+01     1.21600e+01     9.11406e-02     3.22525e-02     2.56603e-04
    1.21600e+01     1.21700e+01     8.98859e-02     3.17167e-02     2.50623e-04
    1.21700e+01     1.21800e+01     8.86313e-02     3.11809e-02     2.44644e-04
    1.21800e+01     1.21900e+01     8.73767e-02     3.06451e-02     2.38664e-04
    1.21900e+01     1.22000e+01     8.61221e-02     3.01092e-02     2.32685e-04
    1.22000e+01     1.22100e+01     8.48675e-02     2.95734e-02     2.26705e-04
    1.22100e+01     1.22200e+01     8.36129e-02     2.90376e-02     2.20725e-04
    1.22200e+01     1.22300e+01     8.23583e-02     2.85018e-02     2.14746e-04
    1.22300e+01     1.22400e+01     8.11037e-02     2.80411e-02     2.08766e-04
    1.22400e+01     1.22500e+01     7.98491e-02     2.76622e-02     2.02787e-04
    1.22500e+01     1.22600e+01     7.85945e-02     2.72833e-02     1.96807e-04
    1.22600e+01     1.22700e+01     7.73399e-02     2.69044e-02     1.90827e-04
    1.22700e+01     1.22800e+01     7.60853e-02     2.65255e-02     1.84848e-04
    1.22800e+01     1.22900e+01     7.48497e-02     2.61465e-02     1.78868e-04
    1.22900e+01     1.23000e+01     7.37850e-02     2.57676e-02     1.72889e-04
    1.23000e+01     1.23100e+01     7.27203e-02     2.53887e-02     1.66909e-04
    1.23100e+01     1.23200e+01     7.16555e-02     2.50098e-02     1.60930e-04
    1.23200e+01     1.23300e+01     7.05908e-02     2.46309e-02     1.57260e-04
    1.23300e+01     1.23400e+01     6.95260e-02     2.42520e-02     1.55030e-04
    1.23400e+01     1.23500e+01     6.84613e-02     2.38731e-02     1.52800e-04
    1.23500e+01     1.23600e+01     6.73966e-02     2.34942e-02     1.50571e-04
    1.23600e+01     1.23700e+01     6.63318e-02     2.31153e-02     1.48341e-04
    1.23700e+01     1.23800e+01     6.52671e-02     2.27364e-02     1.46111e-04
    1.23800e+01     1.23900e+01     6.42024e-02     2.23575e-02     1.43882e-04
    1.23900e+01     1.24000e+01     6.31376e-02     2.19786e-02     1.41652e-04
    1.24000e+01     1.24100e+01     6.20729e-02     2.15997e-02     1.39422e-04
    1.24100e+01     1.24200e+01     6.10082e-02     2.12208e-02     1.37193e-04
    1.24200e+01     1.24300e+01     5.99434e-02     2.08419e-02     1.34963e-04
    1.24300e+01     1.24400e+01     5.88787e-02     2.04630e-02     1.32733e-04
    1.24400e+01     1.24500e+01     5.78140e-02     2.00841e-02     1.30504e-04
    1.24500e+01     1.24600e+01     5.67492e-02     1.97052e-02     1.28274e-04
    1.24600e+01     1.24700e+01     5.56845e-02     1.93263e-02     1.26044e-04
    1.24700e+01     1.24800e+01     5.46197e-02     1.89474e-02     1.23815e-04
    1.24800e+01     1.24900e+01     5.35550e-02     1.85685e-02     1.21585e-04
    1.24900e+01     1.25000e+01     5.25909e-02     1.81896e-02     1.19355e-04
    1.25000e+01     1.25100e+01     5.17370e-02     1.78107e-02     1.17126e-04
    1.25100e+01     1.25200e+01     5.08830e-02     1.74318e-02     1.14896e-04
    1.25200e+01     1.25300e+01     5.00291e-02     1.71350e-02     1.12666e-04
    1.25300e+01     1.25400e+01     4.91752e-02     1.68732e-02     1.10437e-04
    1.25400e+01     1.25500e+01     4.83213e-02     1.66115e-02     1.08207e-04
    1.25500e+01     1.25600e+01     4.74674e-02     1.63497e-02     1.05977e-04
    1.25600e+01     1.25700e+01     4.66134e-02     1.60879e-02     1.03747e-04
    1.25700e+01     1.25800e+01     4.57595e-02     1.58261e-02     1.01518e-04
    1.25800e+01     1.25900e+01     4.49056e-02     1.55643e-02     9.92881e-05
    1.25900e+01     1.26000e+01     4.40517e-02     1.53025e-02     9.70585e-05
    1.26000e+01     1.26100e+01     4.31978e-02     1.50407e-02     9.48288e-05
    1.26100e+01     1.26200e+01     4.23438e-02     1.47789e-02     9.31742e-05
    1.26200e+01     1.26300e+01     4.14899e-02     1.45172e-02     9.18566e-05
    1.26300e+01     1.26400e+01     4.06360e-02     1.42554e-02     9.05391e-05
    1.26400e+01     1.26500e+01     3.97821e-02     1.39936e-02     8.92215e-05
    1.26500e+01     1.26600e+01     3.89281e-02     1.37318e-02     8.79040e-05
    1.26600e+01     1.26700e+01     3.80776e-02     1.34700e-02     8.65865e-05
    1.26700e+01     1.26800e+01     3.73136e-02     1.32082e-02     8.52689e-05
    1.26800e+01     1.26900e+01     3.65497e-02     1.29464e-02     8.39514e-05
    1.26900e+01     1.27000e+01     3.57858e-02     1.26846e-02     8.26339e-05
    1.27000e+01     1.27100e+01     3.50218e-02     1.24229e-02     8.13163e-05
    1.27100e+01     1.27200e+01     3.42579e-02     1.21611e-02     7.99988e-05
    1.27200e+01     1.27300e+01     3.34939e-02     1.18993e-02     7.86813e-05
    1.27300e+01     1.27400e+01     3.27300e-02     1.16375e-02     7.73637e-05
    1.27400e+01     1.27500e+01     3.19661e-02     1.13757e-02     7.60462e-05
    1.27500e+01     1.27600e+01     3.12021e-02     1.11139e-02     7.47287e-05
    1.27600e+01     1.27700e+01     3.04382e-02     1.08521e-02     7.34111e-05
    1.27700e+01     1.27800e+01     2.96742e-02     1.05903e-02     7.20936e-05
    1.27800e+01     1.27900e+01     2.89103e-02     1.03286e-02     7.07760e-05
    1.27900e+01     1.28000e+01     2.81464e-02     1.00668e-02     6.94585e-05
    1.28000e+01     1.28100e+01     2.73824e-02     9.80498e-03     6.81410e-05
    1.28100e+01     1.28200e+01     2.66185e-02     9.62950e-03     6.68234e-05
    1.28200e+01     1.28300e+01     2.59765e-02     9.46108e-03     6.55059e-05
    1.28300e+01     1.28400e+01     2.53979e-02     9.29265e-03     6.41884e-05
    1.28400e+01     1.28500e+01     2.48194e-02     9.12423e-03     6.28708e-05
    1.28500e+01     1.28600e+01     2.42409e-02     8.95581e-03     6.15533e-05
    1.28600e+01     1.28700e+01     2.36623e-02     8.78738e-03     6.02358e-05
    1.28700e+01     1.28800e+01     2.30838e-02     8.61896e-03     5.89182e-05
    1.28800e+01     1.28900e+01     2.25052e-02     8.45053e-03     5.76007e-05
    1.28900e+01     1.29000e+01     2.19267e-02     8.28211e-03     5.62832e-05
    1.29000e+01     1.29100e+01     2.13482e-02     8.11368e-03     5.49656e-05
    1.29100e+01     1.29200e+01     2.07696e-02     7.94526e-03     5.36481e-05
    1.29200e+01     1.29300e+01     2.01911e-02     7.77684e-03     5.23305e-05
    1.29300e+01     1.29400e+01     1.96125e-02     7.60841e-03     5.10130e-05
    1.29400e+01     1.29500e+01     1.90340e-02     7.43999e-03     4.96955e-05
    1.29500e+01     1.29600e+01     1.85940e-02     7.27156e-03     4.83779e-05
    1.29600e+01     1.29700e+01     1.81696e-02     7.10314e-03     4.70604e-05
    1.29700e+01     1.29800e+01     1.77453e-02     6.93472e-03     4.57429e-05
    1.29800e+01     1.29900e+01     1.73210e-02     6.76629e-03     4.44253e-05
    1.29900e+01     1.30000e+01     1.68967e-02     6.59787e-03     4.31078e-05
    1.30000e+01     1.30100e+01     1.64724e-02     6.42944e-03     4.17903e-05
    1.30100e+01     1.30200e+01     1.60481e-02     6.26102e-03     4.04727e-05
    1.30200e+01     1.30300e+01     1.56238e-02     6.09259e-03     3.91552e-05
    1.30300e+01     1.30400e+01     1.51995e-02     5.92417e-03     3.78377e-05
    1.30400e+01     1.30500e+01     1.47752e-02     5.75575e-03     3.65201e-05
    1.30500e+01     1.30600e+01     1.43509e-02     5.58732e-03     3.52026e-05
    1.30600e+01     1.30700e+01     1.39266e-02     5.41890e-03     3.38850e-05
    1.30700e+01     1.30800e+01     1.35023e-02     5.25047e-03     3.25675e-05
    1.30800e+01     1.30900e+01     1.31910e-02     5.08205e-03     3.12500e-05
    1.30900e+01     1.31000e+01     1.28937e-02     4.92462e-03     2.99324e-05
    1.31000e+01     1.31100e+01     1.25964e-02     4.83074e-03     2.86149e-05
    1.31100e+01     1.31200e+01     1.22991e-02     4.73687e-03     2.72974e-05
    1.31200e+01     1.31300e+01     1.20018e-02     4.64299e-03     2.59798e-05
    1.31300e+01     1.31400e+01     1.17046e-02     4.54911e-03     2.46623e-05
    1.31400e+01     1.31500e+01     1.14073e-02     4.45523e-03     2.33448e-05
    1.31500e+01     1.31600e+01     1.11100e-02     4.36136e-03     2.20272e-05
    1.31600e+01     1.31700e+01     1.08127e-02     4.26748e-03     2.07097e-05
    1.31700e+01     1.31800e+01     1.05154e-02     4.17360e-03     1.93922e-05
    1.31800e+01     1.31900e+01     1.02181e-02     4.07972e-03     1.80746e-05
    1.31900e+01     1.32000e+01     9.92087e-03     3.98585e-03     1.73586e-05
    1.32000e+01     1.32100e+01     9.64137e-03     3.89197e-03     1.69532e-05
    1.32100e+01     1.32200e+01     9.42115e-03     3.79809e-03     1.65478e-05
    1.32200e+01     1.32300e+01     9.20092e-03     3.70421e-03     1.61424e-05
    1.32300e+01     1.32400e+01     8.98070e-03     3.61034e-03     1.57370e-05
    1.32400e+01     1.32500e+01     8.76047e-03     3.51646e-03     1.53316e-05
    1.32500e+01     1.32600e+01     8.54025e-03     3.42258e-03     1.49262e-05
    1.32600e+01     1.32700e+01     8.32002e-03     3.32870e-03     1.45208e-05
    1.32700e+01     1.32800e+01     8.09980e-03     3.23483e-03     1.41154e-05
    1.32800e+01     1.32900e+01     7.87957e-03     3.14095e-03     1.37100e-05
    1.32900e+01     1.33000e+01     7.65934e-03     3.04707e-03     1.33046e-05
    1.33000e+01     1.33100e+01     7.43912e-03     2.95319e-03     1.28992e-05
    1.33100e+01     1.33200e+01     7.21889e-03     2.85932e-03     1.24938e-05
    1.33200e+01     1.33300e+01     6.99867e-03     2.76544e-03     1.20884e-05
    1.33300e+01     1.33400e+01     6.84860e-03     2.67156e-03     1.16830e-05
    1.33400e+01     1.33500e+01     6.75033e-03     2.57768e-03     1.12776e-05
    1.33500e+01     1.33600e+01     6.65206e-03     2.48381e-03     1.08722e-05
    1.33600e+01     1.33700e+01     6.55379e-03     2.38993e-03     1.04668e-05
    1.33700e+01     1.33800e+01     6.45552e-03     2.29605e-03     1.00614e-05
    1.33800e+01     1.33900e+01     6.35725e-03     2.21962e-03     9.65605e-06
    1.33900e+01     1.34000e+01     6.25897e-03     2.17284e-03     9.25066e-06
    1.34000e+01     1.34100e+01     6.16070e-03     2.12605e-03     8.84526e-06
    1.34100e+01     1.34200e+01     6.06243e-03     2.07927e-03     8.43987e-06
    1.34200e+01     1.34300e+01     5.96416e-03     2.03248e-03     8.03447e-06
    1.34300e+01     1.34400e+01     5.86589e-03     1.98570e-03     7.62908e-06
    1.34400e+01     1.34500e+01     5.76762e-03     1.93892e-03     7.22368e-06
    1.34500e+01     1.34600e+01     5.66934e-03     1.89213e-03     6.81828e-06
    1.34600e+01     1.34700e+01     5.57107e-03     1.84535e-03     6.41289e-06
    1.34700e+01     1.34800e+01     5.47280e-03     1.79856e-03     6.00749e-06
    1.34800e+01     1.34900e+01     5.37453e-03     1.75178e-03     5.80700e-06
    1.34900e+01     1.35000e+01     5.27626e-03     1.70499e-03     5.70565e-06
    1.35000e+01     1.35100e+01     5.17799e-03     1.65821e-03     5.60430e-06
    1.35100e+01     1.35200e+01     5.09814e-03     1.61142e-03     5.50295e-06
    1.35200e+01     1.35300e+01     5.04145e-03     1.56464e-03     5.40160e-06
    1.35300e+01     1.35400e+01     4.98476e-03     1.51785e-03     5.30025e-06
    1.35400e+01     1.35500e+01     4.92806e-03     1.47107e-03     5.19890e-06
    1.35500e+01     1.35600e+01     4.87137e-03     1.42429e-03     5.09756e-06
    1.35600e+01     1.35700e+01     4.81468e-03     1.37750e-03     4.99621e-06
    1.35700e+01     1.35800e+01     4.75798e-03     1.33072e-03     4.89486e-06
    1.35800e+01     1.35900e+01     4.70129e-03     1.28393e-03     4.79351e-06
    1.35900e+01     1.36000e+01     4.64460e-03     1.23715e-03     4.69216e-06
    1.36000e+01     1.36100e+01     4.58790e-03     1.19036e-03     4.59081e-06
    1.36100e+01     1.36200e+01     4.53121e-03     1.14358e-03     4.48946e-06
    1.36200e+01     1.36300e+01     4.47451e-03     1.09679e-03     4.38811e-06
    1.36300e+01     1.36400e+01     4.41782e-03     1.05001e-03     4.28676e-06
    1.36400e+01     1.36500e+01     4.36113e-03     1.00323e-03     4.18542e-06
    1.36500e+01     1.36600e+01     4.30443e-03     9.56441e-04     4.08407e-06
    1.36600e+01     1.36700e+01     4.24774e-03     9.09657e-04     3.98272e-06
    1.36700e+01     1.36800e+01     4.19105e-03     8.80509e-04     3.88137e-06
    1.36800e+01     1.36900e+01     4.13435e-03     8.63441e-04     3.78002e-06
    1.36900e+01     1.37000e+01     4.07766e-03     8.46372e-04     3.67867e-06
    1.37000e+01     1.37100e+01     4.02097e-03     8.29303e-04     3.57732e-06
    1.37100e+01     1.37200e+01     3.96427e-03     8.12235e-04     3.47597e-06
    1.37200e+01     1.37300e+01     3.90758e-03     7.95166e-04     3.37462e-06
    1.37300e+01     1.37400e+01     3.85089e-03     7.78097e-04     3.27328e-06
    1.37400e+01     1.37500e+01     3.79419e-03     7.61029e-04     3.17193e-06
    1.37500e+01     1.37600e+01     3.73750e-03     7.43960e-04     3.07058e-06
    1.37600e+01     1.37700e+01     3.68081e-03     7.26892e-04     2.96923e-06
    1.37700e+01     1.37800e+01     3.62670e-03     7.09823e-04     2.86788e-06
    1.37800e+01     1.37900e+01     3.59042e-03     6.92754e-04     2.76653e-06
    1.37900e+01     1.38000e+01     3.55415e-03     6.75686e-04     2.66518e-06
    1.38000e+01     1.38100e+01     3.51787e-03     6.58617e-04     2.56383e-06
    1.38100e+01     1.38200e+01     3.48160e-03     6.41548e-04     2.46248e-06
    1.38200e+01     1.38300e+01     3.44533e-03     6.24480e-04     2.36114e-06
    1.38300e+01     1.38400e+01     3.40905e-03     6.07411e-04     2.25979e-06
    1.38400e+01     1.38500e+01     3.37278e-03     5.90343e-04     2.15844e-06
    1.38500e+01     1.38600e+01     3.33650e-03     5.73274e-04     2.05709e-06
    1.38600e+01     1.38700e+01     3.30023e-03     5.56205e-04     1.95574e-06
    1.38700e+01     1.38800e+01     3.26395e-03     5.39137e-04     1.85439e-06
    1.38800e+01     1.38900e+01     3.22768e-03     5.22068e-04     1.75304e-06
    1.38900e+01     1.39000e+01     3.19140e-03     5.04999e-04     1.65169e-06
    1.39000e+01     1.39100e+01     3.15513e-03     4.87931e-04     1.55034e-06
    1.39100e+01     1.39200e+01     3.11885e-03     4.70862e-04     1.44900e-06
    1.39200e+01     1.39300e+01     3.08258e-03     4.53794e-04     1.34765e-06
    1.39300e+01     1.39400e+01     3.04630e-03     4.36725e-04     1.24630e-06
    1.39400e+01     1.39500e+01     3.01003e-03     4.19656e-04     1.14495e-06
    1.39500e+01     1.39600e+01     2.97375e-03     4.02588e-04     1.04360e-06
    1.39600e+01     1.39700e+01     2.93748e-03     3.92656e-04     9.42251e-07
    1.39700e+01     1.39800e+01     2.90120e-03     3.84327e-04     8.40902e-07
    1.39800e+01     1.39900e+01     2.86493e-03     3.75998e-04     7.39553e-07
    1.39900e+01     1.40000e+01     2.82865e-03     3.67670e-04     6.38204e-07
    1.40000e+01     1.40100e+01     2.79238e-03     3.59341e-04     5.36855e-07
    1.40100e+01     1.40200e+01     2.75611e-03     3.51012e-04     4.35507e-07
    1.40200e+01     1.40300e+01     2.72205e-03     3.42684e-04     3.34158e-07
    1.40300e+01     1.40400e+01     2.69440e-03     3.34355e-04     2.32809e-07
    1.40400e+01     1.40500e+01     2.66674e-03     3.26026e-04     1.31460e-07
    1.40500e+01     1.40600e+01     2.63909e-03     3.17698e-04     3.01109e-08
    1.40600e+01     1.40700e+01     2.61144e-03     3.09369e-04     0.00000e+00
    1.40700e+01     1.40800e+01     2.58378e-03     3.01040e-04     0.00000e+00
    1.40800e+01     1.40900e+01     2.55613e-03     2.92712e-04     0.00000e+00
    1.40900e+01     1.41000e+01     2.52847e-03     2.84383e-04     0.00000e+00
    1.41000e+01     1.41100e+01     2.50082e-03     2.76054e-04     0.00000e+00
    1.41100e+01     1.41200e+01     2.47317e-03     2.67726e-04     0.00000e+00
    1.41200e+01     1.41300e+01     2.44551e-03     2.59397e-04     0.00000e+00
    1.41300e+01     1.41400e+01     2.41786e-03     2.51068e-04     0.00000e+00
    1.41400e+01     1.41500e+01     2.39021e-03     2.42740e-04     0.00000e+00
    1.41500e+01     1.41600e+01     2.36255e-03     2.34411e-04     0.00000e+00
    1.41600e+01     1.41700e+01     2.33490e-03     2.26082e-04     0.00000e+00
    1.41700e+01     1.41800e+01     2.30724e-03     2.17754e-04     0.00000e+00
    1.41800e+01     1.41900e+01     2.27959e-03     2.09425e-04     0.00000e+00
    1.41900e+01     1.42000e+01     2.25194e-03     2.01096e-04     0.00000e+00
    1.42000e+01     1.42100e+01     2.22428e-03     1.92768e-04     0.00000e+00
    1.42100e+01     1.42200e+01     2.19663e-03     1.84439e-04     0.00000e+00
    1.42200e+01     1.42300e+01     2.16898e-03     1.76110e-04     0.00000e+00
    1.42300e+01     1.42400e+01     2.14132e-03     1.67782e-04     0.00000e+00
    1.42400e+01     1.42500e+01     2.11367e-03     1.59652e-04     0.00000e+00
    1.42500e+01     1.42600e+01     2.08601e-03     1.56362e-04     0.00000e+00
    1.42600e+01     1.42700e+01     2.05836e-03     1.53072e-04     0.00000e+00
    1.42700e+01     1.42800e+01     2.03071e-03     1.49781e-04     0.00000e+00
    1.42800e+01     1.42900e+01     2.00305e-03     1.46491e-04     0.00000e+00
    1.42900e+01     1.43000e+01     1.97540e-03     1.43201e-04     0.00000e+00
    1.43000e+01     1.43100e+01     1.95996e-03     1.39910e-04     0.00000e+00
    1.43100e+01     1.43200e+01     1.94590e-03     1.36620e-04     0.00000e+00
    1.43200e+01     1.43300e+01     1.93184e-03     1.33330e-04     0.00000e+00
    1.43300e+01     1.43400e+01     1.91777e-03     1.30039e-04     0.00000e+00
    1.43400e+01     1.43500e+01     1.90371e-03     1.26749e-04     0.00000e+00
    1.43500e+01     1.43600e+01     1.88965e-03     1.23459e-04     0.00000e+00
    1.43600e+01     1.43700e+01     1.87558e-03     1.20168e-04     0.00000e+00
    1.43700e+01     1.43800e+01     1.86152e-03     1.16878e-04     0.00000e+00
    1.43800e+01     1.43900e+01     1.84746e-03     1.13588e-04     0.00000e+00
    1.43900e+01     1.44000e+01     1.83340e-03     1.10297e-04     0.00000e+00
    1.44000e+01     1.44100e+01     1.81933e-03     1.07007e-04     0.00000e+00
    1.44100e+01     1.44200e+01     1.80527e-03     1.03717e-04     0.00000e+00
    1.44200e+01     1.44300e+01     1.79121e-03     1.00426e-04     0.00000e+00
    1.44300e+01     1.44400e+01     1.77714e-03     9.71360e-05     0.00000e+00
    1.44400e+01     1.44500e+01     1.76308e-03     9.38456e-05     0.00000e+00
    1.44500e+01     1.44600e+01     1.74902e-03     9.05553e-05     0.00000e+00
    1.44600e+01     1.44700e+01     1.73496e-03     8.72650e-05     0.00000e+00
    1.44700e+01     1.44800e+01     1.72089e-03     8.39746e-05     0.00000e+00
    1.44800e+01     1.44900e+01     1.70683e-03     8.06843e-05     0.00000e+00
    1.44900e+01     1.45000e+01     1.69277e-03     7.73939e-05     0.00000e+00
    1.45000e+01     1.45100e+01     1.67871e-03     7.41036e-05     0.00000e+00
    1.45100e+01     1.45200e+01     1.66464e-03     7.08133e-05     0.00000e+00
    1.45200e+01     1.45300e+01     1.65058e-03     6.75229e-05     0.00000e+00
    1.45300e+01     1.45400e+01     1.63652e-03     6.48806e-05     0.00000e+00
    1.45400e+01     1.45500e+01     1.62245e-03     6.40580e-05     0.00000e+00
    1.45500e+01     1.45600e+01     1.60839e-03     6.32354e-05     0.00000e+00
    1.45600e+01     1.45700e+01     1.59433e-03     6.24128e-05     0.00000e+00
    1.45700e+01     1.45800e+01     1.58027e-03     6.15903e-05     0.00000e+00
    1.45800e+01     1.45900e+01     1.56620e-03     6.07677e-05     0.00000e+00
    1.45900e+01     1.46000e+01     1.55214e-03     5.99451e-05     0.00000e+00
    1.46000e+01     1.46100e+01     1.53808e-03     5.91225e-05     0.00000e+00
    1.46100e+01     1.46200e+01     1.52655e-03     5.82999e-05     0.00000e+00
    1.46200e+01     1.46300e+01     1.51674e-03     5.74773e-05     0.00000e+00
    1.46300e+01     1.46400e+01     1.50692e-03     5.66548e-05     0.00000e+00
    1.46400e+01     1.46500e+01     1.49711e-03     5.58322e-05     0.00000e+00
    1.46500e+01     1.46600e+01     1.48729e-03     5.50096e-05     0.00000e+00
    1.46600e+01     1.46700e+01     1.47747e-03     5.41870e-05     0.00000e+00
    1.46700e+01     1.46800e+01     1.46766e-03     5.33644e-05     0.00000e+00
    1.46800e+01     1.46900e+01     1.45784e-03     5.25418e-05     0.00000e+00
    1.46900e+01     1.47000e+01     1.44803e-03     5.17193e-05     0.00000e+00
    1.47000e+01     1.47100e+01     1.43821e-03     5.08967e-05     0.00000e+00
    1.47100e+01     1.47200e+01     1.42840e-03     5.00741e-05     0.00000e+00
    1.47200e+01     1.47300e+01     1.41858e-03     4.92515e-05     0.00000e+00
    1.47300e+01     1.47400e+01     1.40876e-03     4.84289e-05     0.00000e+00
    1.47400e+01     1.47500e+01     1.39895e-03     4.76063e-05     0.00000e+00
    1.47500e+01     1.47600e+01     1.38913e-03     4.67837e-05     0.00000e+00
    1.47600e+01     1.47700e+01     1.37932e-03     4.59612e-05     0.00000e+00
    1.47700e+01     1.47800e+01     1.36950e-03     4.51386e-05     0.00000e+00
    1.47800e+01     1.47900e+01     1.35968e-03     4.43160e-05     0.00000e+00
    1.47900e+01     1.48000e+01     1.34987e-03     4.34934e-05     0.00000e+00
    1.48000e+01     1.48100e+01     1.34005e-03     4.26708e-05     0.00000e+00
    1.48100e+01     1.48200e+01     1.33024e-03     4.18482e-05     0.00000e+00
    1.48200e+01     1.48300e+01     1.32042e-03     4.08759e-05     0.00000e+00
    1.48300e+01     1.48400e+01     1.31060e-03     3.97448e-05     0.00000e+00
    1.48400e+01     1.48500e+01     1.30079e-03     3.86138e-05     0.00000e+00
    1.48500e+01     1.48600e+01     1.29097e-03     3.74827e-05     0.00000e+00
    1.48600e+01     1.48700e+01     1.28116e-03     3.63516e-05     0.00000e+00
    1.48700e+01     1.48800e+01     1.27134e-03     3.52206e-05     0.00000e+00
    1.48800e+01     1.48900e+01     1.26153e-03     3.40895e-05     0.00000e+00
    1.48900e+01     1.49000e+01     1.25171e-03     3.29585e-05     0.00000e+00
    1.49000e+01     1.49100e+01     1.24189e-03     3.18274e-05     0.00000e+00
    1.49100e+01     1.49200e+01     1.23208e-03     3.06964e-05     0.00000e+00
    1.49200e+01     1.49300e+01     1.22226e-03     2.95653e-05     0.00000e+00
    1.49300e+01     1.49400e+01     1.21245e-03     2.84343e-05     0.00000e+00
    1.49400e+01     1.49500e+01     1.20263e-03     2.73032e-05     0.00000e+00
    1.49500e+01     1.49600e+01     1.19281e-03     2.61722e-05     0.00000e+00
    1.49600e+01     1.49700e+01     1.18300e-03     2.50411e-05     0.00000e+00
    1.49700e+01     1.49800e+01     1.17318e-03     2.39101e-05     0.00000e+00
    1.49800e+01     1.49900e+01     1.16337e-03     2.27790e-05     0.00000e+00
    1.49900e+01     1.50000e+01     1.15355e-03     2.16479e-05     0.00000e+00
    1.50000e+01     1.50100e+01     1.14450e-03     2.05169e-05     0.00000e+00
    1.50100e+01     1.50200e+01     1.13635e-03     1.93858e-05     0.00000e+00
    1.50200e+01     1.50300e+01     1.12819e-03     1.82548e-05     0.00000e+00
    1.50300e+01     1.50400e+01     1.12003e-03     1.71237e-05     0.00000e+00
    1.50400e+01     1.50500e+01     1.11187e-03     1.59927e-05     0.00000e+00
    1.50500e+01     1.50600e+01     1.10371e-03     1.48616e-05     0.00000e+00
    1.50600e+01     1.50700e+01     1.09555e-03     1.37306e-05     0.00000e+00
    1.50700e+01     1.50800e+01     1.08739e-03     1.25995e-05     0.00000e+00
    1.50800e+01     1.50900e+01     1.07923e-03     1.14685e-05     0.00000e+00
    1.50900e+01     1.51000e+01     1.07107e-03     1.03374e-05     0.00000e+00
    1.51000e+01     1.51100e+01     1.06291e-03     9.20636e-06     0.00000e+00
    1.51100e+01     1.51200e+01     1.05476e-03     8.65822e-06     0.00000e+00
    1.51200e+01     1.51300e+01     1.04660e-03     8.34975e-06     0.00000e+00
    1.51300e+01     1.51400e+01     1.03844e-03     8.04128e-06     0.00000e+00
    1.51400e+01     1.51500e+01     1.03028e-03     7.73281e-06     0.00000e+00
    1.51500e+01     1.51600e+01     1.02212e-03     7.42434e-06     0.00000e+00
    1.51600e+01     1.51700e+01     1.01396e-03     7.11587e-06     0.00000e+00
    1.51700e+01     1.51800e+01     1.00580e-03     6.80740e-06     0.00000e+00
    1.51800e+01     1.51900e+01     9.97643e-04     6.49893e-06     0.00000e+00
    1.51900e+01     1.52000e+01     9.89484e-04     6.19047e-06     0.00000e+00
    1.52000e+01     1.52100e+01     9.81325e-04     5.88200e-06     0.00000e+00
    1.52100e+01     1.52200e+01     9.73166e-04     5.57353e-06     0.00000e+00
    1.52200e+01     1.52300e+01     9.65007e-04     5.26506e-06     0.00000e+00
    1.52300e+01     1.52400e+01     9.56848e-04     4.95659e-06     0.00000e+00
    1.52400e+01     1.52500e+01     9.48689e-04     4.64812e-06     0.00000e+00
    1.52500e+01     1.52600e+01     9.40530e-04     4.33965e-06     0.00000e+00
    1.52600e+01     1.52700e+01     9.32371e-04     4.03118e-06     0.00000e+00
    1.52700e+01     1.52800e+01     9.24329e-04     3.72271e-06     0.00000e+00
    1.52800e+01     1.52900e+01     9.17736e-04     3.41424e-06     0.00000e+00
    1.52900e+01     1.53000e+01     9.11142e-04     3.10577e-06     0.00000e+00
    1.53000e+01     1.53100e+01     9.04549e-04     2.79730e-06     0.00000e+00
    1.53100e+01     1.53200e+01     8.97956e-04     2.48884e-06     0.00000e+00
    1.53200e+01     1.53300e+01     8.91363e-04     2.18037e-06     0.00000e+00
    1.53300e+01     1.53400e+01     8.84770e-04     1.87190e-06     0.00000e+00
    1.53400e+01     1.53500e+01     8.78177e-04     1.56343e-06     0.00000e+00
    1.53500e+01     1.53600e+01     8.71584e-04     1.25496e-06     0.00000e+00
    1.53600e+01     1.53700e+01     8.64991e-04     9.46490e-07     0.00000e+00
    1.53700e+01     1.53800e+01     8.58398e-04     6.38021e-07     0.00000e+00
    1.53800e+01     1.53900e+01     8.51805e-04     3.29552e-07     0.00000e+00
    1.53900e+01     1.54000e+01     8.45211e-04     2.10824e-08     0.00000e+00
    1.54000e+01     1.54100e+01     8.38618e-04     0.00000e+00     0.00000e+00
    1.54100e+01     1.54200e+01     8.32025e-04     0.00000e+00     0.00000e+00
    1.54200e+01     1.54300e+01     8.25432e-04     0.00000e+00     0.00000e+00
    1.54300e+01     1.54400e+01     8.18839e-04     0.00000e+00     0.00000e+00
    1.54400e+01     1.54500e+01     8.12246e-04     0.00000e+00     0.00000e+00
    1.54500e+01     1.54600e+01     8.05653e-04     0.00000e+00     0.00000e+00
    1.54600e+01     1.54700e+01     7.99060e-04     0.00000e+00     0.00000e+00
    1.54700e+01     1.54800e+01     7.92467e-04     0.00000e+00     0.00000e+00
    1.54800e+01     1.54900e+01     7.85874e-04     0.00000e+00     0.00000e+00
    1.54900e+01     1.55000e+01     7.79280e-04     0.00000e+00     0.00000e+00
    1.55000e+01     1.55100e+01     7.72687e-04     0.00000e+00     0.00000e+00
    1.55100e+01     1.55200e+01     7.66094e-04     0.00000e+00     0.00000e+00
    1.55200e+01     1.55300e+01     7.59501e-04     0.00000e+00     0.00000e+00
    1.55300e+01     1.55400e+01     7.52908e-04     0.00000e+00     0.00000e+00
    1.55400e+01     1.55500e+01     7.46315e-04     0.00000e+00     0.00000e+00
    1.55500e+01     1.55600e+01     7.39722e-04     0.00000e+00     0.00000e+00
    1.55600e+01     1.55700e+01     7.33129e-04     0.00000e+00     0.00000e+00
    1.55700e+01     1.55800e+01     7.26536e-04     0.00000e+00     0.00000e+00
    1.55800e+01     1.55900e+01     7.19943e-04     0.00000e+00     0.00000e+00
    1.55900e+01     1.56000e+01     7.14208e-04     0.00000e+00     0.00000e+00
    1.56000e+01     1.56100e+01     7.08724e-04     0.00000e+00     0.00000e+00
    1.56100e+01     1.56200e+01     7.03240e-04     0.00000e+00     0.00000e+00
    1.56200e+01     1.56300e+01     6.97757e-04     0.00000e+00     0.00000e+00
    1.56300e+01     1.56400e+01     6.92273e-04     0.00000e+00     0.00000e+00
    1.56400e+01     1.56500e+01     6.86789e-04     0.00000e+00     0.00000e+00
    1.56500e+01     1.56600e+01     6.81305e-04     0.00000e+00     0.00000e+00
    1.56600e+01     1.56700e+01     6.75822e-04     0.00000e+00     0.00000e+00
    1.56700e+01     1.56800e+01     6.70338e-04     0.00000e+00     0.00000e+00
    1.56800e+01     1.56900e+01     6.64854e-04     0.00000e+00     0.00000e+00
    1.56900e+01     1.57000e+01     6.59370e-04     0.00000e+00     0.00000e+00
    1.57000e+01     1.57100e+01     6.53887e-04     0.00000e+00     0.00000e+00
    1.57100e+01     1.57200e+01     6.48403e-04     0.00000e+00     0.00000e+00
    1.57200e+01     1.57300e+01     6.42919e-04     0.00000e+00     0.00000e+00
    1.57300e+01     1.57400e+01     6.37435e-04     0.00000e+00     0.00000e+00
    1.57400e+01     1.57500e+01     6.31952e-04     0.00000e+00     0.00000e+00
    1.57500e+01     1.57600e+01     6.26468e-04     0.00000e+00     0.00000e+00
    1.57600e+01     1.57700e+01     6.20984e-04     0.00000e+00     0.00000e+00
    1.57700e+01     1.57800e+01     6.15500e-04     0.00000e+00     0.00000e+00
    1.57800e+01     1.57900e+01     6.10017e-04     0.00000e+00     0.00000e+00
    1.57900e+01     1.58000e+01     6.04533e-04     0.00000e+00     0.00000e+00
    1.58000e+01     1.58100e+01     5.99049e-04     0.00000e+00     0.00000e+00
    1.58100e+01     1.58200e+01     5.93565e-04     0.00000e+00     0.00000e+00
    1.58200e+01     1.58300e+01     5.88082e-04     0.00000e+00     0.00000e+00
    1.58300e+01     1.58400e+01     5.82598e-04     0.00000e+00     0.00000e+00
    1.58400e+01     1.58500e+01     5.77114e-04     0.00000e+00     0.00000e+00
    1.58500e+01     1.58600e+01     5.71630e-04     0.00000e+00     0.00000e+00
    1.58600e+01     1.58700e+01     5.66147e-04     0.00000e+00     0.00000e+00
    1.58700e+01     1.58800e+01     5.60663e-04     0.00000e+00     0.00000e+00
    1.58800e+01     1.58900e+01     5.55179e-04     0.00000e+00     0.00000e+00
    1.58900e+01     1.59000e+01     5.49695e-04     0.00000e+00     0.00000e+00
    1.59000e+01     1.59100e+01     5.44212e-04     0.00000e+00     0.00000e+00
    1.59100e+01     1.59200e+01     5.38728e-04     0.00000e+00     0.00000e+00
    1.59200e+01     1.59300e+01     5.33244e-04     0.00000e+00     0.00000e+00
    1.59300e+01     1.59400e+01     5.27761e-04     0.00000e+00     0.00000e+00
    1.59400e+01     1.59500e+01     5.22277e-04     0.00000e+00     0.00000e+00
    1.59500e+01     1.59600e+01     5.16793e-04     0.00000e+00     0.00000e+00
    1.59600e+01     1.59700e+01     5.11309e-04     0.00000e+00     0.00000e+00
    1.59700e+01     1.59800e+01     5.05826e-04     0.00000e+00     0.00000e+00
    1.59800e+01     1.59900e+01     5.00342e-04     0.00000e+00     0.00000e+00
    1.59900e+01     1.60000e+01     4.94858e-04     0.00000e+00     0.00000e+00
    1.60000e+01     1.60100e+01     4.89374e-04     0.00000e+00     0.00000e+00
    1.60100e+01     1.60200e+01     4.83891e-04     0.00000e+00     0.00000e+00
    1.60200e+01     1.60300e+01     4.78407e-04     0.00000e+00     0.00000e+00
    1.60300e+01     1.60400e+01     4.72923e-04     0.00000e+00     0.00000e+00
    1.60400e+01     1.60500e+01     4.67439e-04     0.00000e+00     0.00000e+00
    1.60500e+01     1.60600e+01     4.61956e-04     0.00000e+00     0.00000e+00
    1.60600e+01     1.60700e+01     4.56472e-04     0.00000e+00     0.00000e+00
    1.60700e+01     1.60800e+01     4.50988e-04     0.00000e+00     0.00000e+00
    1.60800e+01     1.60900e+01     4.45504e-04     0.00000e+00     0.00000e+00
    1.60900e+01     1.61000e+01     4.40021e-04     0.00000e+00     0.00000e+00
    1.61000e+01     1.61100e+01     4.34537e-04     0.00000e+00     0.00000e+00
    1.61100e+01     1.61200e+01     4.29053e-04     0.00000e+00     0.00000e+00
    1.61200e+01     1.61300e+01     4.23569e-04     0.00000e+00     0.00000e+00
    1.61300e+01     1.61400e+01     4.18152e-04     0.00000e+00     0.00000e+00
    1.61400e+01     1.61500e+01     4.15294e-04     0.00000e+00     0.00000e+00
    1.61500e+01     1.61600e+01     4.12435e-04     0.00000e+00     0.00000e+00
    1.61600e+01     1.61700e+01     4.09577e-04     0.00000e+00     0.00000e+00
    1.61700e+01     1.61800e+01     4.06718e-04     0.00000e+00     0.00000e+00
    1.61800e+01     1.61900e+01     4.03860e-04     0.00000e+00     0.00000e+00
    1.61900e+01     1.62000e+01     4.01002e-04     0.00000e+00     0.00000e+00
    1.62000e+01     1.62100e+01     3.98143e-04     0.00000e+00     0.00000e+00
    1.62100e+01     1.62200e+01     3.95285e-04     0.00000e+00     0.00000e+00
    1.62200e+01     1.62300e+01     3.92426e-04     0.00000e+00     0.00000e+00
    1.62300e+01     1.62400e+01     3.89568e-04     0.00000e+00     0.00000e+00
    1.62400e+01     1.62500e+01     3.86709e-04     0.00000e+00     0.00000e+00
    1.62500e+01     1.62600e+01     3.83851e-04     0.00000e+00     0.00000e+00
    1.62600e+01     1.62700e+01     3.80992e-04     0.00000e+00     0.00000e+00
    1.62700e+01     1.62800e+01     3.78134e-04     0.00000e+00     0.00000e+00
    1.62800e+01     1.62900e+01     3.75275e-04     0.00000e+00     0.00000e+00
    1.62900e+01     1.63000e+01     3.72417e-04     0.00000e+00     0.00000e+00
    1.63000e+01     1.63100e+01     3.69559e-04     0.00000e+00     0.00000e+00
    1.63100e+01     1.63200e+01     3.66700e-04     0.00000e+00     0.00000e+00
    1.63200e+01     1.63300e+01     3.63842e-04     0.00000e+00     0.00000e+00
    1.63300e+01     1.63400e+01     3.60983e-04     0.00000e+00     0.00000e+00
    1.63400e+01     1.63500e+01     3.58125e-04     0.00000e+00     0.00000e+00
    1.63500e+01     1.63600e+01     3.55266e-04     0.00000e+00     0.00000e+00
    1.63600e+01     1.63700e+01     3.52408e-04     0.00000e+00     0.00000e+00
    1.63700e+01     1.63800e+01     3.49549e-04     0.00000e+00     0.00000e+00
    1.63800e+01     1.63900e+01     3.46691e-04     0.00000e+00     0.00000e+00
    1.63900e+01     1.64000e+01     3.43832e-04     0.00000e+00     0.00000e+00
    1.64000e+01     1.64100e+01     3.40974e-04     0.00000e+00     0.00000e+00
    1.64100e+01     1.64200e+01     3.38116e-04     0.00000e+00     0.00000e+00
    1.64200e+01     1.64300e+01     3.35257e-04     0.00000e+00     0.00000e+00
    1.64300e+01     1.64400e+01     3.32399e-04     0.00000e+00     0.00000e+00
    1.64400e+01     1.64500e+01     3.29540e-04     0.00000e+00     0.00000e+00
    1.64500e+01     1.64600e+01     3.26682e-04     0.00000e+00     0.00000e+00
    1.64600e+01     1.64700e+01     3.23823e-04     0.00000e+00     0.00000e+00
    1.64700e+01     1.64800e+01     3.20965e-04     0.00000e+00     0.00000e+00
    1.64800e+01     1.64900e+01     3.18106e-04     0.00000e+00     0.00000e+00
    1.64900e+01     1.65000e+01     3.15248e-04     0.00000e+00     0.00000e+00
    1.65000e+01     1.65100e+01     3.12389e-04     0.00000e+00     0.00000e+00
    1.65100e+01     1.65200e+01     3.09531e-04     0.00000e+00     0.00000e+00
    1.65200e+01     1.65300e+01     3.06672e-04     0.00000e+00     0.00000e+00
    1.65300e+01     1.65400e+01     3.03814e-04     0.00000e+00     0.00000e+00
    1.65400e+01     1.65500e+01     3.00956e-04     0.00000e+00     0.00000e+00
    1.65500e+01     1.65600e+01     2.98097e-04     0.00000e+00     0.00000e+00
    1.65600e+01     1.65700e+01     2.95239e-04     0.00000e+00     0.00000e+00
    1.65700e+01     1.65800e+01     2.92380e-04     0.00000e+00     0.00000e+00
    1.65800e+01     1.65900e+01     2.89522e-04     0.00000e+00     0.00000e+00
    1.65900e+01     1.66000e+01     2.86663e-04     0.00000e+00     0.00000e+00
    1.66000e+01     1.66100e+01     2.83805e-04     0.00000e+00     0.00000e+00
    1.66100e+01     1.66200e+01     2.80946e-04     0.00000e+00     0.00000e+00
    1.66200e+01     1.66300e+01     2.78088e-04     0.00000e+00     0.00000e+00
    1.66300e+01     1.66400e+01     2.75229e-04     0.00000e+00     0.00000e+00
    1.66400e+01     1.66500e+01     2.72371e-04     0.00000e+00     0.00000e+00
    1.66500e+01     1.66600e+01     2.69513e-04     0.00000e+00     0.00000e+00
    1.66600e+01     1.66700e+01     2.66654e-04     0.00000e+00     0.00000e+00
    1.66700e+01     1.66800e+01     2.63796e-04     0.00000e+00     0.00000e+00
    1.66800e+01     1.66900e+01     2.61240e-04     0.00000e+00     0.00000e+00
    1.66900e+01     1.67000e+01     2.59562e-04     0.00000e+00     0.00000e+00
    1.67000e+01     1.67100e+01     2.57883e-04     0.00000e+00     0.00000e+00
    1.67100e+01     1.67200e+01     2.56205e-04     0.00000e+00     0.00000e+00
    1.67200e+01     1.67300e+01     2.54527e-04     0.00000e+00     0.00000e+00
    1.67300e+01     1.67400e+01     2.52848e-04     0.00000e+00     0.00000e+00
    1.67400e+01     1.67500e+01     2.51170e-04     0.00000e+00     0.00000e+00
    1.67500e+01     1.67600e+01     2.49492e-04     0.00000e+00     0.00000e+00
    1.67600e+01     1.67700e+01     2.47813e-04     0.00000e+00     0.00000e+00
    1.67700e+01     1.67800e+01     2.46135e-04     0.00000e+00     0.00000e+00
    1.67800e+01     1.67900e+01     2.44456e-04     0.00000e+00     0.00000e+00
    1.67900e+01     1.68000e+01     2.42778e-04     0.00000e+00     0.00000e+00
    1.68000e+01     1.68100e+01     2.41100e-04     0.00000e+00     0.00000e+00
    1.68100e+01     1.68200e+01     2.39421e-04     0.00000e+00     0.00000e+00
    1.68200e+01     1.68300e+01     2.37743e-04     0.00000e+00     0.00000e+00
    1.68300e+01     1.68400e+01     2.36065e-04     0.00000e+00     0.00000e+00
    1.68400e+01     1.68500e+01     2.34386e-04     0.00000e+00     0.00000e+00
    1.68500e+01     1.68600e+01     2.32708e-04     0.00000e+00     0.00000e+00
    1.68600e+01     1.68700e+01     2.31030e-04     0.00000e+00     0.00000e+00
    1.68700e+01     1.68800e+01     2.29351e-04     0.00000e+00     0.00000e+00
    1.68800e+01     1.68900e+01     2.27673e-04     0.00000e+00     0.00000e+00
    1.68900e+01     1.69000e+01     2.25995e-04     0.00000e+00     0.00000e+00
    1.69000e+01     1.69100e+01     2.24316e-04     0.00000e+00     0.00000e+00
    1.69100e+01     1.69200e+01     2.22638e-04     0.00000e+00     0.00000e+00
    1.69200e+01     1.69300e+01     2.20960e-04     0.00000e+00     0.00000e+00
    1.69300e+01     1.69400e+01     2.19281e-04     0.00000e+00     0.00000e+00
    1.69400e+01     1.69500e+01     2.17603e-04     0.00000e+00     0.00000e+00
    1.69500e+01     1.69600e+01     2.15925e-04     0.00000e+00     0.00000e+00
    1.69600e+01     1.69700e+01     2.14246e-04     0.00000e+00     0.00000e+00
    1.69700e+01     1.69800e+01     2.12568e-04     0.00000e+00     0.00000e+00
    1.69800e+01     1.69900e+01     2.10890e-04     0.00000e+00     0.00000e+00
    1.69900e+01     1.70000e+01     2.09211e-04     0.00000e+00     0.00000e+00
    1.70000e+01     1.70100e+01     2.07533e-04     0.00000e+00     0.00000e+00
    1.70100e+01     1.70200e+01     2.05855e-04     0.00000e+00     0.00000e+00
    1.70200e+01     1.70300e+01     2.04176e-04     0.00000e+00     0.00000e+00
    1.70300e+01     1.70400e+01     2.02498e-04     0.00000e+00     0.00000e+00
    1.70400e+01     1.70500e+01     2.00820e-04     0.00000e+00     0.00000e+00
    1.70500e+01     1.70600e+01     1.99141e-04     0.00000e+00     0.00000e+00
    1.70600e+01     1.70700e+01     1.97463e-04     0.00000e+00     0.00000e+00
    1.70700e+01     1.70800e+01     1.95785e-04     0.00000e+00     0.00000e+00
    1.70800e+01     1.70900e+01     1.94106e-04     0.00000e+00     0.00000e+00
    1.70900e+01     1.71000e+01     1.92428e-04     0.00000e+00     0.00000e+00
    1.71000e+01     1.71100e+01     1.90750e-04     0.00000e+00     0.00000e+00
    1.71100e+01     1.71200e+01     1.89071e-04     0.00000e+00     0.00000e+00
    1.71200e+01     1.71300e+01     1.87393e-04     0.00000e+00     0.00000e+00
    1.71300e+01     1.71400e+01     1.85715e-04     0.00000e+00     0.00000e+00
    1.71400e+01     1.71500e+01     1.84036e-04     0.00000e+00     0.00000e+00
    1.71500e+01     1.71600e+01     1.82358e-04     0.00000e+00     0.00000e+00
    1.71600e+01     1.71700e+01     1.80680e-04     0.00000e+00     0.00000e+00
    1.71700e+01     1.71800e+01     1.79001e-04     0.00000e+00     0.00000e+00
    1.71800e+01     1.71900e+01     1.77323e-04     0.00000e+00     0.00000e+00
    1.71900e+01     1.72000e+01     1.75645e-04     0.00000e+00     0.00000e+00
    1.72000e+01     1.72100e+01     1.73966e-04     0.00000e+00     0.00000e+00
    1.72100e+01     1.72200e+01     1.72288e-04     0.00000e+00     0.00000e+00
    1.72200e+01     1.72300e+01     1.70610e-04     0.00000e+00     0.00000e+00
    1.72300e+01     1.72400e+01     1.69248e-04     0.00000e+00     0.00000e+00
    1.72400e+01     1.72500e+01     1.68233e-04     0.00000e+00     0.00000e+00
    1.72500e+01     1.72600e+01     1.67219e-04     0.00000e+00     0.00000e+00
    1.72600e+01     1.72700e+01     1.66204e-04     0.00000e+00     0.00000e+00
    1.72700e+01     1.72800e+01     1.65189e-04     0.00000e+00     0.00000e+00
    1.72800e+01     1.72900e+01     1.64174e-04     0.00000e+00     0.00000e+00
    1.72900e+01     1.73000e+01     1.63159e-04     0.00000e+00     0.00000e+00
    1.73000e+01     1.73100e+01     1.62145e-04     0.00000e+00     0.00000e+00
    1.73100e+01     1.73200e+01     1.61130e-04     0.00000e+00     0.00000e+00
    1.73200e+01     1.73300e+01     1.60115e-04     0.00000e+00     0.00000e+00
    1.73300e+01     1.73400e+01     1.59100e-04     0.00000e+00     0.00000e+00
    1.73400e+01     1.73500e+01     1.58086e-04     0.00000e+00     0.00000e+00
    1.73500e+01     1.73600e+01     1.57071e-04     0.00000e+00     0.00000e+00
    1.73600e+01     1.73700e+01     1.56056e-04     0.00000e+00     0.00000e+00
    1.73700e+01     1.73800e+01     1.55041e-04     0.00000e+00     0.00000e+00
    1.73800e+01     1.73900e+01     1.54027e-04     0.00000e+00     0.00000e+00
    1.73900e+01     1.74000e+01     1.53012e-04     0.00000e+00     0.00000e+00
    1.74000e+01     1.74100e+01     1.51997e-04     0.00000e+00     0.00000e+00
    1.74100e+01     1.74200e+01     1.50982e-04     0.00000e+00     0.00000e+00
    1.74200e+01     1.74300e+01     1.49968e-04     0.00000e+00     0.00000e+00
    1.74300e+01     1.74400e+01     1.48953e-04     0.00000e+00     0.00000e+00
    1.74400e+01     1.74500e+01     1.47938e-04     0.00000e+00     0.00000e+00
    1.74500e+01     1.74600e+01     1.46923e-04     0.00000e+00     0.00000e+00
    1.74600e+01     1.74700e+01     1.45909e-04     0.00000e+00     0.00000e+00
    1.74700e+01     1.74800e+01     1.44894e-04     0.00000e+00     0.00000e+00
    1.74800e+01     1.74900e+01     1.43879e-04     0.00000e+00     0.00000e+00
    1.74900e+01     1.75000e+01     1.42864e-04     0.00000e+00     0.00000e+00
    1.75000e+01     1.75100e+01     1.41850e-04     0.00000e+00     0.00000e+00
    1.75100e+01     1.75200e+01     1.40835e-04     0.00000e+00     0.00000e+00
    1.75200e+01     1.75300e+01     1.39820e-04     0.00000e+00     0.00000e+00
    1.75300e+01     1.75400e+01     1.38805e-04     0.00000e+00     0.00000e+00
    1.75400e+01     1.75500e+01     1.37791e-04     0.00000e+00     0.00000e+00
    1.75500e+01     1.75600e+01     1.36776e-04     0.00000e+00     0.00000e+00
    1.75600e+01     1.75700e+01     1.35761e-04     0.00000e+00     0.00000e+00
    1.75700e+01     1.75800e+01     1.34746e-04     0.00000e+00     0.00000e+00
    1.75800e+01     1.75900e+01     1.33731e-04     0.00000e+00     0.00000e+00
    1.75900e+01     1.76000e+01     1.32717e-04     0.00000e+00     0.00000e+00
    1.76000e+01     1.76100e+01     1.31702e-04     0.00000e+00     0.00000e+00
    1.76100e+01     1.76200e+01     1.30687e-04     0.00000e+00     0.00000e+00
    1.76200e+01     1.76300e+01     1.29672e-04     0.00000e+00     0.00000e+00
    1.76300e+01     1.76400e+01     1.28658e-04     0.00000e+00     0.00000e+00
    1.76400e+01     1.76500e+01     1.27643e-04     0.00000e+00     0.00000e+00
    1.76500e+01     1.76600e+01     1.26628e-04     0.00000e+00     0.00000e+00
    1.76600e+01     1.76700e+01     1.25613e-04     0.00000e+00     0.00000e+00
    1.76700e+01     1.76800e+01     1.24599e-04     0.00000e+00     0.00000e+00
    1.76800e+01     1.76900e+01     1.23584e-04     0.00000e+00     0.00000e+00
    1.76900e+01     1.77000e+01     1.22569e-04     0.00000e+00     0.00000e+00
    1.77000e+01     1.77100e+01     1.21554e-04     0.00000e+00     0.00000e+00
    1.77100e+01     1.77200e+01     1.20540e-04     0.00000e+00     0.00000e+00
    1.77200e+01     1.77300e+01     1.19525e-04     0.00000e+00     0.00000e+00
    1.77300e+01     1.77400e+01     1.18510e-04     0.00000e+00     0.00000e+00
    1.77400e+01     1.77500e+01     1.17495e-04     0.00000e+00     0.00000e+00
    1.77500e+01     1.77600e+01     1.16481e-04     0.00000e+00     0.00000e+00
    1.77600e+01     1.77700e+01     1.15466e-04     0.00000e+00     0.00000e+00
    1.77700e+01     1.77800e+01     1.14451e-04     0.00000e+00     0.00000e+00
    1.77800e+01     1.77900e+01     1.13436e-04     0.00000e+00     0.00000e+00
    1.77900e+01     1.78000e+01     1.12422e-04     0.00000e+00     0.00000e+00
    1.78000e+01     1.78100e+01     1.11407e-04     0.00000e+00     0.00000e+00
    1.78100e+01     1.78200e+01     1.10392e-04     0.00000e+00     0.00000e+00
    1.78200e+01     1.78300e+01     1.09377e-04     0.00000e+00     0.00000e+00
    1.78300e+01     1.78400e+01     1.08362e-04     0.00000e+00     0.00000e+00
    1.78400e+01     1.78500e+01     1.07348e-04     0.00000e+00     0.00000e+00
    1.78500e+01     1.78600e+01     1.06333e-04     0.00000e+00     0.00000e+00
    1.78600e+01     1.78700e+01     1.05568e-04     0.00000e+00     0.00000e+00
    1.78700e+01     1.78800e+01     1.04842e-04     0.00000e+00     0.00000e+00
    1.78800e+01     1.78900e+01     1.04117e-04     0.00000e+00     0.00000e+00
    1.78900e+01     1.79000e+01     1.03391e-04     0.00000e+00     0.00000e+00
    1.79000e+01     1.79100e+01     1.02665e-04     0.00000e+00     0.00000e+00
    1.79100e+01     1.79200e+01     1.01939e-04     0.00000e+00     0.00000e+00
    1.79200e+01     1.79300e+01     1.01213e-04     0.00000e+00     0.00000e+00
    1.79300e+01     1.79400e+01     1.00487e-04     0.00000e+00     0.00000e+00
    1.79400e+01     1.79500e+01     9.97616e-05     0.00000e+00     0.00000e+00
    1.79500e+01     1.79600e+01     9.90358e-05     0.00000e+00     0.00000e+00
    1.79600e+01     1.79700e+01     9.83100e-05     0.00000e+00     0.00000e+00
    1.79700e+01     1.79800e+01     9.75842e-05     0.00000e+00     0.00000e+00
    1.79800e+01     1.79900e+01     9.68583e-05     0.00000e+00     0.00000e+00
    1.79900e+01     1.80000e+01     9.61325e-05     0.00000e+00     0.00000e+00
    1.80000e+01     1.80100e+01     9.54067e-05     0.00000e+00     0.00000e+00
    1.80100e+01     1.80200e+01     9.46809e-05     0.00000e+00     0.00000e+00
    1.80200e+01     1.80300e+01     9.39550e-05     0.00000e+00     0.00000e+00
    1.80300e+01     1.80400e+01     9.32292e-05     0.00000e+00     0.00000e+00
    1.80400e+01     1.80500e+01     9.25034e-05     0.00000e+00     0.00000e+00
    1.80500e+01     1.80600e+01     9.17776e-05     0.00000e+00     0.00000e+00
    1.80600e+01     1.80700e+01     9.10517e-05     0.00000e+00     0.00000e+00
    1.80700e+01     1.80800e+01     9.03259e-05     0.00000e+00     0.00000e+00
    1.80800e+01     1.80900e+01     8.96001e-05     0.00000e+00     0.00000e+00
    1.80900e+01     1.81000e+01     8.88743e-05     0.00000e+00     0.00000e+00
    1.81000e+01     1.81100e+01     8.81484e-05     0.00000e+00     0.00000e+00
    1.81100e+01     1.81200e+01     8.74226e-05     0.00000e+00     0.00000e+00
    1.81200e+01     1.81300e+01     8.66968e-05     0.00000e+00     0.00000e+00
    1.81300e+01     1.81400e+01     8.59710e-05     0.00000e+00     0.00000e+00
    1.81400e+01     1.81500e+01     8.52451e-05     0.00000e+00     0.00000e+00
    1.81500e+01     1.81600e+01     8.45193e-05     0.00000e+00     0.00000e+00
    1.81600e+01     1.81700e+01     8.37935e-05     0.00000e+00     0.00000e+00
    1.81700e+01     1.81800e+01     8.30676e-05     0.00000e+00     0.00000e+00
    1.81800e+01     1.81900e+01     8.23418e-05     0.00000e+00     0.00000e+00
    1.81900e+01     1.82000e+01     8.16160e-05     0.00000e+00     0.00000e+00
    1.82000e+01     1.82100e+01     8.08902e-05     0.00000e+00     0.00000e+00
    1.82100e+01     1.82200e+01     8.01643e-05     0.00000e+00     0.00000e+00
    1.82200e+01     1.82300e+01     7.94385e-05     0.00000e+00     0.00000e+00
    1.82300e+01     1.82400e+01     7.87127e-05     0.00000e+00     0.00000e+00
    1.82400e+01     1.82500e+01     7.79869e-05     0.00000e+00     0.00000e+00
    1.82500e+01     1.82600e+01     7.72610e-05     0.00000e+00     0.00000e+00
    1.82600e+01     1.82700e+01     7.65352e-05     0.00000e+00     0.00000e+00
    1.82700e+01     1.82800e+01     7.58094e-05     0.00000e+00     0.00000e+00
    1.82800e+01     1.82900e+01     7.50836e-05     0.00000e+00     0.00000e+00
    1.82900e+01     1.83000e+01     7.43577e-05     0.00000e+00     0.00000e+00
    1.83000e+01     1.83100e+01     7.36319e-05     0.00000e+00     0.00000e+00
    1.83100e+01     1.83200e+01     7.29061e-05     0.00000e+00     0.00000e+00
    1.83200e+01     1.83300e+01     7.21803e-05     0.00000e+00     0.00000e+00
    1.83300e+01     1.83400e+01     7.14544e-05     0.00000e+00     0.00000e+00
    1.83400e+01     1.83500e+01     7.07286e-05     0.00000e+00     0.00000e+00
    1.83500e+01     1.83600e+01     7.00028e-05     0.00000e+00     0.00000e+00
    1.83600e+01     1.83700e+01     6.92770e-05     0.00000e+00     0.00000e+00
    1.83700e+01     1.83800e+01     6.85511e-05     0.00000e+00     0.00000e+00
    1.83800e+01     1.83900e+01     6.78253e-05     0.00000e+00     0.00000e+00
    1.83900e+01     1.84000e+01     6.70995e-05     0.00000e+00     0.00000e+00
    1.84000e+01     1.84100e+01     6.63818e-05     0.00000e+00     0.00000e+00
    1.84100e+01     1.84200e+01     6.57399e-05     0.00000e+00     0.00000e+00
    1.84200e+01     1.84300e+01     6.50980e-05     0.00000e+00     0.00000e+00
    1.84300e+01     1.84400e+01     6.44561e-05     0.00000e+00     0.00000e+00
    1.84400e+01     1.84500e+01     6.38142e-05     0.00000e+00     0.00000e+00
    1.84500e+01     1.84600e+01     6.31723e-05     0.00000e+00     0.00000e+00
    1.84600e+01     1.84700e+01     6.25304e-05     0.00000e+00     0.00000e+00
    1.84700e+01     1.84800e+01     6.18885e-05     0.00000e+00     0.00000e+00
    1.84800e+01     1.84900e+01     6.12466e-05     0.00000e+00     0.00000e+00
    1.84900e+01     1.85000e+01     6.06047e-05     0.00000e+00     0.00000e+00
    1.85000e+01     1.85100e+01     5.99628e-05     0.00000e+00     0.00000e+00
    1.85100e+01     1.85200e+01     5.93209e-05     0.00000e+00     0.00000e+00
    1.85200e+01     1.85300e+01     5.86790e-05     0.00000e+00     0.00000e+00
    1.85300e+01     1.85400e+01     5.80371e-05     0.00000e+00     0.00000e+00
    1.85400e+01     1.85500e+01     5.73952e-05     0.00000e+00     0.00000e+00
    1.85500e+01     1.85600e+01     5.67533e-05     0.00000e+00     0.00000e+00
    1.85600e+01     1.85700e+01     5.61114e-05     0.00000e+00     0.00000e+00
    1.85700e+01     1.85800e+01     5.54695e-05     0.00000e+00     0.00000e+00
    1.85800e+01     1.85900e+01     5.48276e-05     0.00000e+00     0.00000e+00
    1.85900e+01     1.86000e+01     5.41857e-05     0.00000e+00     0.00000e+00
    1.86000e+01     1.86100e+01     5.35438e-05     0.00000e+00     0.00000e+00
    1.86100e+01     1.86200e+01     5.29019e-05     0.00000e+00     0.00000e+00
    1.86200e+01     1.86300e+01     5.22600e-05     0.00000e+00     0.00000e+00
    1.86300e+01     1.86400e+01     5.16181e-05     0.00000e+00     0.00000e+00
    1.86400e+01     1.86500e+01     5.09762e-05     0.00000e+00     0.00000e+00
    1.86500e+01     1.86600e+01     5.03343e-05     0.00000e+00     0.00000e+00
    1.86600e+01     1.86700e+01     4.96924e-05     0.00000e+00     0.00000e+00
    1.86700e+01     1.86800e+01     4.90505e-05     0.00000e+00     0.00000e+00
    1.86800e+01     1.86900e+01     4.84086e-05     0.00000e+00     0.00000e+00
    1.86900e+01     1.87000e+01     4.77667e-05     0.00000e+00     0.00000e+00
    1.87000e+01     1.87100e+01     4.71248e-05     0.00000e+00     0.00000e+00
    1.87100e+01     1.87200e+01     4.64829e-05     0.00000e+00     0.00000e+00
    1.87200e+01     1.87300e+01     4.58410e-05     0.00000e+00     0.00000e+00
    1.87300e+01     1.87400e+01     4.52075e-05     0.00000e+00     0.00000e+00
    1.87400e+01     1.87500e+01     4.47270e-05     0.00000e+00     0.00000e+00
    1.87500e+01     1.87600e+01     4.42465e-05     0.00000e+00     0.00000e+00
    1.87600e+01     1.87700e+01     4.37660e-05     0.00000e+00     0.00000e+00
    1.87700e+01     1.87800e+01     4.32856e-05     0.00000e+00     0.00000e+00
    1.87800e+01     1.87900e+01     4.28051e-05     0.00000e+00     0.00000e+00
    1.87900e+01     1.88000e+01     4.23246e-05     0.00000e+00     0.00000e+00
    1.88000e+01     1.88100e+01     4.18441e-05     0.00000e+00     0.00000e+00
    1.88100e+01     1.88200e+01     4.13636e-05     0.00000e+00     0.00000e+00
    1.88200e+01     1.88300e+01     4.08831e-05     0.00000e+00     0.00000e+00
    1.88300e+01     1.88400e+01     4.04026e-05     0.00000e+00     0.00000e+00
    1.88400e+01     1.88500e+01     3.99221e-05     0.00000e+00     0.00000e+00
    1.88500e+01     1.88600e+01     3.94416e-05     0.00000e+00     0.00000e+00
    1.88600e+01     1.88700e+01     3.89611e-05     0.00000e+00     0.00000e+00
    1.88700e+01     1.88800e+01     3.84806e-05     0.00000e+00     0.00000e+00
    1.88800e+01     1.88900e+01     3.80001e-05     0.00000e+00     0.00000e+00
    1.88900e+01     1.89000e+01     3.75196e-05     0.00000e+00     0.00000e+00
    1.89000e+01     1.89100e+01     3.70391e-05     0.00000e+00     0.00000e+00
    1.89100e+01     1.89200e+01     3.65586e-05     0.00000e+00     0.00000e+00
    1.89200e+01     1.89300e+01     3.60781e-05     0.00000e+00     0.00000e+00
    1.89300e+01     1.89400e+01     3.55976e-05     0.00000e+00     0.00000e+00
    1.89400e+01     1.89500e+01     3.51171e-05     0.00000e+00     0.00000e+00
    1.89500e+01     1.89600e+01     3.46366e-05     0.00000e+00     0.00000e+00
    1.89600e+01     1.89700e+01     3.41561e-05     0.00000e+00     0.00000e+00
    1.89700e+01     1.89800e+01     3.36756e-05     0.00000e+00     0.00000e+00
    1.89800e+01     1.89900e+01     3.31951e-05     0.00000e+00     0.00000e+00
    1.89900e+01     1.90000e+01     3.27146e-05     0.00000e+00     0.00000e+00
    1.90000e+01     1.90100e+01     3.22376e-05     0.00000e+00     0.00000e+00
    1.90100e+01     1.90200e+01     3.18245e-05     0.00000e+00     0.00000e+00
    1.90200e+01     1.90300e+01     3.14115e-05     0.00000e+00     0.00000e+00
    1.90300e+01     1.90400e+01     3.09985e-05     0.00000e+00     0.00000e+00
    1.90400e+01     1.90500e+01     3.05855e-05     0.00000e+00     0.00000e+00
    1.90500e+01     1.90600e+01     3.01724e-05     0.00000e+00     0.00000e+00
    1.90600e+01     1.90700e+01     2.97594e-05     0.00000e+00     0.00000e+00
    1.90700e+01     1.90800e+01     2.93464e-05     0.00000e+00     0.00000e+00
    1.90800e+01     1.90900e+01     2.89334e-05     0.00000e+00     0.00000e+00
    1.90900e+01     1.91000e+01     2.85203e-05     0.00000e+00     0.00000e+00
    1.91000e+01     1.91100e+01     2.81073e-05     0.00000e+00     0.00000e+00
    1.91100e+01     1.91200e+01     2.76943e-05     0.00000e+00     0.00000e+00
    1.91200e+01     1.91300e+01     2.72812e-05     0.00000e+00     0.00000e+00
    1.91300e+01     1.91400e+01     2.68682e-05     0.00000e+00     0.00000e+00
    1.91400e+01     1.91500e+01     2.64552e-05     0.00000e+00     0.00000e+00
    1.91500e+01     1.91600e+01     2.60422e-05     0.00000e+00     0.00000e+00
    1.91600e+01     1.91700e+01     2.56291e-05     0.00000e+00     0.00000e+00
    1.91700e+01     1.91800e+01     2.52161e-05     0.00000e+00     0.00000e+00
    1.91800e+01     1.91900e+01     2.48031e-05     0.00000e+00     0.00000e+00
    1.91900e+01     1.92000e+01     2.43900e-05     0.00000e+00     0.00000e+00
    1.92000e+01     1.92100e+01     2.39770e-05     0.00000e+00     0.00000e+00
    1.92100e+01     1.92200e+01     2.35640e-05     0.00000e+00     0.00000e+00
    1.92200e+01     1.92300e+01     2.31510e-05     0.00000e+00     0.00000e+00
    1.92300e+01     1.92400e+01     2.27866e-05     0.00000e+00     0.00000e+00
    1.92400e+01     1.92500e+01     2.24322e-05     0.00000e+00     0.00000e+00
    1.92500e+01     1.92600e+01     2.20778e-05     0.00000e+00     0.00000e+00
    1.92600e+01     1.92700e+01     2.17233e-05     0.00000e+00     0.00000e+00
    1.92700e+01     1.92800e+01     2.13689e-05     0.00000e+00     0.00000e+00
    1.92800e+01     1.92900e+01     2.10145e-05     0.00000e+00     0.00000e+00
    1.92900e+01     1.93000e+01     2.06601e-05     0.00000e+00     0.00000e+00
    1.93000e+01     1.93100e+01     2.03057e-05     0.00000e+00     0.00000e+00
    1.93100e+01     1.93200e+01     1.99513e-05     0.00000e+00     0.00000e+00
    1.93200e+01     1.93300e+01     1.95968e-05     0.00000e+00     0.00000e+00
    1.93300e+01     1.93400e+01     1.92424e-05     0.00000e+00     0.00000e+00
    1.93400e+01     1.93500e+01     1.88880e-05     0.00000e+00     0.00000e+00
    1.93500e+01     1.93600e+01     1.85336e-05     0.00000e+00     0.00000e+00
    1.93600e+01     1.93700e+01     1.81792e-05     0.00000e+00     0.00000e+00
    1.93700e+01     1.93800e+01     1.78248e-05     0.00000e+00     0.00000e+00
    1.93800e+01     1.93900e+01     1.74703e-05     0.00000e+00     0.00000e+00
    1.93900e+01     1.94000e+01     1.71159e-05     0.00000e+00     0.00000e+00
    1.94000e+01     1.94100e+01     1.67449e-05     0.00000e+00     0.00000e+00
    1.94100e+01     1.94200e+01     1.63473e-05     0.00000e+00     0.00000e+00
    1.94200e+01     1.94300e+01     1.59497e-05     0.00000e+00     0.00000e+00
    1.94300e+01     1.94400e+01     1.55521e-05     0.00000e+00     0.00000e+00
    1.94400e+01     1.94500e+01     1.51546e-05     0.00000e+00     0.00000e+00
    1.94500e+01     1.94600e+01     1.47570e-05     0.00000e+00     0.00000e+00
    1.94600e+01     1.94700e+01     1.43594e-05     0.00000e+00     0.00000e+00
    1.94700e+01     1.94800e+01     1.39618e-05     0.00000e+00     0.00000e+00
    1.94800e+01     1.94900e+01     1.35642e-05     0.00000e+00     0.00000e+00
    1.94900e+01     1.95000e+01     1.31666e-05     0.00000e+00     0.00000e+00
    1.95000e+01     1.95100e+01     1.27691e-05     0.00000e+00     0.00000e+00
    1.95100e+01     1.95200e+01     1.23715e-05     0.00000e+00     0.00000e+00
    1.95200e+01     1.95300e+01     1.19739e-05     0.00000e+00     0.00000e+00
    1.95300e+01     1.95400e+01     1.16995e-05     0.00000e+00     0.00000e+00
    1.95400e+01     1.95500e+01     1.14697e-05     0.00000e+00     0.00000e+00
    1.95500e+01     1.95600e+01     1.12400e-05     0.00000e+00     0.00000e+00
    1.95600e+01     1.95700e+01     1.10103e-05     0.00000e+00     0.00000e+00
    1.95700e+01     1.95800e+01     1.07806e-05     0.00000e+00     0.00000e+00
    1.95800e+01     1.95900e+01     1.05508e-05     0.00000e+00     0.00000e+00
    1.95900e+01     1.96000e+01     1.03211e-05     0.00000e+00     0.00000e+00
    1.96000e+01     1.96100e+01     1.00914e-05     0.00000e+00     0.00000e+00
    1.96100e+01     1.96200e+01     9.86167e-06     0.00000e+00     0.00000e+00
    1.96200e+01     1.96300e+01     9.63194e-06     0.00000e+00     0.00000e+00
    1.96300e+01     1.96400e+01     9.40222e-06     0.00000e+00     0.00000e+00
    1.96400e+01     1.96500e+01     9.17249e-06     0.00000e+00     0.00000e+00
    1.96500e+01     1.96600e+01     8.94277e-06     0.00000e+00     0.00000e+00
    1.96600e+01     1.96700e+01     8.71304e-06     0.00000e+00     0.00000e+00
    1.96700e+01     1.96800e+01     8.48332e-06     0.00000e+00     0.00000e+00
    1.96800e+01     1.96900e+01     8.25732e-06     0.00000e+00     0.00000e+00
    1.96900e+01     1.97000e+01     8.04256e-06     0.00000e+00     0.00000e+00
    1.97000e+01     1.97100e+01     7.82780e-06     0.00000e+00     0.00000e+00
    1.97100e+01     1.97200e+01     7.61304e-06     0.00000e+00     0.00000e+00
    1.97200e+01     1.97300e+01     7.39828e-06     0.00000e+00     0.00000e+00
    1.97300e+01     1.97400e+01     7.18352e-06     0.00000e+00     0.00000e+00
    1.97400e+01     1.97500e+01     6.96876e-06     0.00000e+00     0.00000e+00
    1.97500e+01     1.97600e+01     6.75400e-06     0.00000e+00     0.00000e+00
    1.97600e+01     1.97700e+01     6.53924e-06     0.00000e+00     0.00000e+00
    1.97700e+01     1.97800e+01     6.32448e-06     0.00000e+00     0.00000e+00
    1.97800e+01     1.97900e+01     6.10972e-06     0.00000e+00     0.00000e+00
    1.97900e+01     1.98000e+01     5.89496e-06     0.00000e+00     0.00000e+00
    1.98000e+01     1.98100e+01     5.71440e-06     0.00000e+00     0.00000e+00
    1.98100e+01     1.98200e+01     5.54053e-06     0.00000e+00     0.00000e+00
    1.98200e+01     1.98300e+01     5.36665e-06     0.00000e+00     0.00000e+00
    1.98300e+01     1.98400e+01     5.19278e-06     0.00000e+00     0.00000e+00
    1.98400e+01     1.98500e+01     5.01891e-06     0.00000e+00     0.00000e+00
    1.98500e+01     1.98600e+01     4.84504e-06     0.00000e+00     0.00000e+00
    1.98600e+01     1.98700e+01     4.67116e-06     0.00000e+00     0.00000e+00
    1.98700e+01     1.98800e+01     4.49729e-06     0.00000e+00     0.00000e+00
    1.98800e+01     1.98900e+01     4.32342e-06     0.00000e+00     0.00000e+00
    1.98900e+01     1.99000e+01     4.16600e-06     0.00000e+00     0.00000e+00
    1.99000e+01     1.99100e+01     4.03706e-06     0.00000e+00     0.00000e+00
    1.99100e+01     1.99200e+01     3.90811e-06     0.00000e+00     0.00000e+00
    1.99200e+01     1.99300e+01     3.77916e-06     0.00000e+00     0.00000e+00
    1.99300e+01     1.99400e+01     3.65022e-06     0.00000e+00     0.00000e+00
    1.99400e+01     1.99500e+01     3.52127e-06     0.00000e+00     0.00000e+00
    1.99500e+01     1.99600e+01     3.39232e-06     0.00000e+00     0.00000e+00
    1.99600e+01     1.99700e+01     3.26338e-06     0.00000e+00     0.00000e+00
    1.99700e+01     1.99800e+01     3.13443e-06     0.00000e+00     0.00000e+00
    1.99800e+01     1.99900e+01     3.00548e-06     0.00000e+00     0.00000e+00
    1.99900e+01     2.00000e+01     2.87042e-06     0.00000e+00     0.00000e+00

